Convex separation from convex optimization for large-scale problems

We present a scheme, based on Gilbert's algorithm for quadratic minimization [SIAM J. Contrl., vol. 4, pp. 61-80, 1966], to prove separation between a point and an arbitrary convex set $S\subset\mathbb{R}^{n}$ via calls to an oracle able to perform linear optimizations over $S$. Compared to other methods, our scheme has almost negligible memory requirements and the number of calls to the optimization oracle does not depend on the dimensionality $n$ of the underlying space. We study the speed of convergence of the scheme under different promises on the shape of the set $S$ and/or the location of the point, validating the accuracy of our theoretical bounds with numerical examples. Finally, we present some applications of the scheme in quantum information theory. There we find that our algorithm out-performs existing linear programming methods for certain large scale problems, allowing us to certify nonlocality in bipartite scenarios with upto $42$ measurement settings. We apply the algorithm to upper bound the visibility of two-qubit Werner states, hence improving known lower bounds on Grothendieck's constant $K_G(3)$. Similarly, we compute new upper bounds on the visibility of GHZ states and on the steerability limit of Werner states for a fixed number of measurement settings.

==> supp_sec5.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    282258,      10601]
NotebookOptionsPosition[    278256,      10471]
NotebookOutlinePosition[    278680,      10489]
CellTagsIndexPosition[    278637,      10486]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Convex separation from convex optimization for large-scale
problems [ancillary file to Sec. 5 of the paper arXiv:xxxx.xxxx]\
\>", "Title",
 CellChangeTimes->{{3.601835089549899*^9, 3.601835095619893*^9}, {
  3.6431273002709007`*^9, 3.643127308957842*^9}, {3.679649055426777*^9, 
  3.6796490656543617`*^9}, {3.6797233428392982`*^9, 3.679723365561598*^9}, {
  3.6797586318083687`*^9, 3.6797586363983755`*^9}, {3.6797602707413273`*^9, 
  3.679760270921327*^9}, {3.6797606867459116`*^9, 3.6797607821610456`*^9}, {
  3.6798103308245974`*^9, 3.6798103570720987`*^9}, {3.6798464168149557`*^9, 
  3.679846417159975*^9}, {3.683001169125498*^9, 3.6830011696775293`*^9}}],

Cell["\<\
Steve Brierley, Miguel Navascu\[EAcute]s, and Tam\[AAcute]s V\[EAcute]rtesi\
\>", "Subsubtitle",
 CellChangeTimes->{{3.679723588093326*^9, 3.6797236101325865`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Results for Sec. 5.2 (Nonlocality of two-qubit Werner states)\
\>", "Section",
 CellChangeTimes->{{3.6797602528703012`*^9, 3.679760267721323*^9}, {
   3.679760396921505*^9, 3.6797604114195256`*^9}, 3.679760689895916*^9, {
   3.6830011732937365`*^9, 3.6830011734077425`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Certification of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", 
    RowBox[{"(", "24", ")"}]], TraditionalForm]]],
 " \[LessEqual] 0.7070  "
}], "Subsection",
 CellChangeTimes->{{3.67976032939141*^9, 3.679760339751424*^9}, {
  3.6798456003122544`*^9, 3.679845605772567*^9}, {3.679845639203479*^9, 
  3.6798456397415094`*^9}, {3.6798461121375294`*^9, 3.6798461170528107`*^9}, {
  3.6798461516347885`*^9, 3.6798461659606075`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6797236957974863`*^9, 3.6797237417061124`*^9}, {
  3.6798104014456367`*^9, 3.679810413182308*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "W", " ", "Bell", " ", "expression", " ", "coming", " ", 
    "from", " ", "modified", " ", 
    RowBox[{"Gilbert", "'"}], "s", " ", "algorithm", " ", "rounded", " ", 
    "up", " ", "to", " ", "6", "th", " ", "digit", " ", "and", " ", 
    "rescaled"}], " ", "*)"}], 
  RowBox[{
   RowBox[{"W", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"35", 
         RowBox[{"-", "1950"}], 
         RowBox[{"-", "1956"}], "1067", 
         RowBox[{"-", "1877"}], 
         RowBox[{"-", "207"}], "567", "768", 
         RowBox[{"-", "1938"}], "1122", "186", 
         RowBox[{"-", "750"}], "1479", "691", 
         RowBox[{"-", "745"}], 
         RowBox[{"-", "716"}], "1806", "1684", "1478", 
         RowBox[{"-", "2616"}], 
         RowBox[{"-", "1554"}], "1482", 
         RowBox[{"-", "548"}], "693"},
        {
         RowBox[{"-", "1943"}], "49", 
         RowBox[{"-", "1926"}], 
         RowBox[{"-", "211"}], "1049", 
         RowBox[{"-", "1884"}], 
         RowBox[{"-", "1886"}], "540", "740", 
         RowBox[{"-", "757"}], "1133", "217", 
         RowBox[{"-", "737"}], "1484", "681", "1672", 
         RowBox[{"-", "708"}], "1801", 
         RowBox[{"-", "1545"}], "1483", 
         RowBox[{"-", "2597"}], "685", "1468", 
         RowBox[{"-", "563"}]},
        {
         RowBox[{"-", "1921"}], 
         RowBox[{"-", "1957"}], "44", 
         RowBox[{"-", "1933"}], 
         RowBox[{"-", "203"}], "1055", "756", 
         RowBox[{"-", "1902"}], "551", "227", 
         RowBox[{"-", "744"}], "1106", "692", 
         RowBox[{"-", "747"}], "1490", "1804", "1683", 
         RowBox[{"-", "701"}], 
         RowBox[{"-", "2608"}], 
         RowBox[{"-", "1552"}], "1488", 
         RowBox[{"-", "548"}], "680", "1482"},
        {"1038", 
         RowBox[{"-", "207"}], 
         RowBox[{"-", "1895"}], "46", 
         RowBox[{"-", "767"}], 
         RowBox[{"-", "759"}], "1116", "1895", 
         RowBox[{"-", "1917"}], "545", "1941", 
         RowBox[{"-", "224"}], 
         RowBox[{"-", "722"}], "541", 
         RowBox[{"-", "1535"}], "1476", "2600", "687", "1479", 
         RowBox[{"-", "1801"}], 
         RowBox[{"-", "751"}], "1475", 
         RowBox[{"-", "693"}], "1683"},
        {
         RowBox[{"-", "1903"}], "1047", 
         RowBox[{"-", "217"}], 
         RowBox[{"-", "776"}], "41", 
         RowBox[{"-", "762"}], 
         RowBox[{"-", "1938"}], "1095", "1914", 
         RowBox[{"-", "200"}], "536", "1935", 
         RowBox[{"-", "1543"}], 
         RowBox[{"-", "703"}], "547", "691", "1458", "2620", 
         RowBox[{"-", "739"}], "1476", 
         RowBox[{"-", "1811"}], "1676", "1465", 
         RowBox[{"-", "674"}]},
        {
         RowBox[{"-", "220"}], 
         RowBox[{"-", "1912"}], "1059", 
         RowBox[{"-", "757"}], 
         RowBox[{"-", "741"}], "49", "1916", 
         RowBox[{"-", "1928"}], "1088", "1926", 
         RowBox[{"-", "228"}], "540", "528", 
         RowBox[{"-", "1549"}], 
         RowBox[{"-", "705"}], "2615", "679", "1477", 
         RowBox[{"-", "1805"}], 
         RowBox[{"-", "739"}], "1482", 
         RowBox[{"-", "680"}], "1682", "1481"},
        {"540", 
         RowBox[{"-", "1892"}], "749", "1120", 
         RowBox[{"-", "1984"}], "1909", "46", "212", "209", "1049", "794", 
         "1928", "1464", "1797", 
         RowBox[{"-", "690"}], "1485", "671", "1547", "1475", 
         RowBox[{"-", "548"}], 
         RowBox[{"-", "1677"}], 
         RowBox[{"-", "724"}], 
         RowBox[{"-", "2584"}], "745"},
        {"764", "538", 
         RowBox[{"-", "1910"}], "1883", "1113", 
         RowBox[{"-", "1939"}], "208", "40", "228", "1947", "1050", "756", 
         RowBox[{"-", "678"}], "1455", "1809", "1541", "1479", "676", 
         RowBox[{"-", "1680"}], "1487", 
         RowBox[{"-", "566"}], "746", 
         RowBox[{"-", "723"}], 
         RowBox[{"-", "2599"}]},
        {
         RowBox[{"-", "1891"}], "789", "533", 
         RowBox[{"-", "1952"}], "1872", "1096", "223", "225", "48", "754", 
         "1930", "1054", "1800", 
         RowBox[{"-", "689"}], "1449", "672", "1545", "1476", 
         RowBox[{"-", "569"}], 
         RowBox[{"-", "1681"}], "1484", 
         RowBox[{"-", "2614"}], "735", 
         RowBox[{"-", "710"}]},
        {"1084", 
         RowBox[{"-", "759"}], "212", "557", 
         RowBox[{"-", "195"}], "1946", "1050", "1953", "759", "43", "1872", 
         "1918", "1470", "2631", 
         RowBox[{"-", "1686"}], "1470", "558", "735", 
         RowBox[{"-", "688"}], 
         RowBox[{"-", "695"}], 
         RowBox[{"-", "689"}], "1471", 
         RowBox[{"-", "1815"}], "1543"},
        {"213", "1087", 
         RowBox[{"-", "758"}], "1964", "549", 
         RowBox[{"-", "208"}], "767", "1057", "1939", "1901", "37", "1885", 
         RowBox[{"-", "1667"}], "1472", "2635", "738", "1465", "552", 
         RowBox[{"-", "696"}], 
         RowBox[{"-", "706"}], 
         RowBox[{"-", "693"}], "1550", "1477", 
         RowBox[{"-", "1816"}]},
        {
         RowBox[{"-", "756"}], "221", "1073", 
         RowBox[{"-", "207"}], "1935", "534", "1935", "749", "1048", "1916", 
         "1905", "46", "2620", 
         RowBox[{"-", "1674"}], "1472", "560", "721", "1434", 
         RowBox[{"-", "666"}], 
         RowBox[{"-", "690"}], 
         RowBox[{"-", "704"}], 
         RowBox[{"-", "1798"}], "1557", "1461"},
        {"1466", 
         RowBox[{"-", "726"}], "667", 
         RowBox[{"-", "712"}], 
         RowBox[{"-", "1557"}], "559", "1482", 
         RowBox[{"-", "695"}], "1803", "1494", 
         RowBox[{"-", "1674"}], "2602", "475", 
         RowBox[{"-", "2196"}], 
         RowBox[{"-", "2193"}], 
         RowBox[{"-", "1081"}], "1723", 
         RowBox[{"-", "862"}], "1010", 
         RowBox[{"-", "648"}], "1744", 
         RowBox[{"-", "819"}], "851", "653"},
        {"681", "1470", 
         RowBox[{"-", "730"}], "560", 
         RowBox[{"-", "691"}], 
         RowBox[{"-", "1564"}], "1804", "1457", 
         RowBox[{"-", "687"}], "2610", "1483", 
         RowBox[{"-", "1684"}], 
         RowBox[{"-", "2206"}], "469", 
         RowBox[{"-", "2191"}], 
         RowBox[{"-", "849"}], 
         RowBox[{"-", "1082"}], "1709", "1740", "993", 
         RowBox[{"-", "647"}], "650", 
         RowBox[{"-", "813"}], "857"},
        {
         RowBox[{"-", "750"}], "679", "1474", 
         RowBox[{"-", "1542"}], "561", 
         RowBox[{"-", "716"}], 
         RowBox[{"-", "692"}], "1813", "1477", 
         RowBox[{"-", "1686"}], "2597", "1486", 
         RowBox[{"-", "2207"}], 
         RowBox[{"-", "2225"}], "469", "1727", 
         RowBox[{"-", "859"}], 
         RowBox[{"-", "1075"}], 
         RowBox[{"-", "652"}], "1739", "1007", "851", "637", 
         RowBox[{"-", "822"}]},
        {
         RowBox[{"-", "713"}], "1674", "1808", "1481", "686", "2597", "1472", 
         "1547", "696", "1478", "757", "549", 
         RowBox[{"-", "1088"}], 
         RowBox[{"-", "855"}], "1734", "468", "645", "636", 
         RowBox[{"-", "819"}], 
         RowBox[{"-", "1726"}], 
         RowBox[{"-", "2230"}], "1006", "2215", 
         RowBox[{"-", "853"}]},
        {"1808", 
         RowBox[{"-", "708"}], "1683", "2625", "1491", "683", "705", "1467", 
         "1557", "540", "1475", "745", "1706", 
         RowBox[{"-", "1112"}], 
         RowBox[{"-", "856"}], "639", "473", "636", 
         RowBox[{"-", "2211"}], 
         RowBox[{"-", "816"}], 
         RowBox[{"-", "1743"}], 
         RowBox[{"-", "859"}], "1013", "2230"},
        {"1683", "1803", 
         RowBox[{"-", "713"}], "702", "2611", "1483", "1540", "676", "1478", 
         "754", "566", "1490", 
         RowBox[{"-", "846"}], "1729", 
         RowBox[{"-", "1094"}], "653", "632", "466", 
         RowBox[{"-", "1749"}], 
         RowBox[{"-", "2218"}], 
         RowBox[{"-", "825"}], "2222", 
         RowBox[{"-", "864"}], "1014"},
        {"1436", 
         RowBox[{"-", "1531"}], 
         RowBox[{"-", "2607"}], "1483", 
         RowBox[{"-", "745"}], 
         RowBox[{"-", "1791"}], "1481", 
         RowBox[{"-", "1667"}], 
         RowBox[{"-", "539"}], 
         RowBox[{"-", "715"}], 
         RowBox[{"-", "683"}], 
         RowBox[{"-", "688"}], "1027", "1697", 
         RowBox[{"-", "634"}], 
         RowBox[{"-", "802"}], 
         RowBox[{"-", "2201"}], 
         RowBox[{"-", "1708"}], "467", "866", "837", 
         RowBox[{"-", "1080"}], 
         RowBox[{"-", "645"}], "2197"},
        {
         RowBox[{"-", "2604"}], "1460", 
         RowBox[{"-", "1557"}], 
         RowBox[{"-", "1806"}], "1470", 
         RowBox[{"-", "733"}], 
         RowBox[{"-", "553"}], "1464", 
         RowBox[{"-", "1687"}], 
         RowBox[{"-", "678"}], 
         RowBox[{"-", "716"}], 
         RowBox[{"-", "677"}], 
         RowBox[{"-", "640"}], "1014", "1703", 
         RowBox[{"-", "1711"}], 
         RowBox[{"-", "808"}], 
         RowBox[{"-", "2182"}], "841", "469", "866", "2208", 
         RowBox[{"-", "1066"}], 
         RowBox[{"-", "638"}]},
        {
         RowBox[{"-", "1535"}], 
         RowBox[{"-", "2613"}], "1438", 
         RowBox[{"-", "733"}], 
         RowBox[{"-", "1805"}], "1475", 
         RowBox[{"-", "1676"}], 
         RowBox[{"-", "552"}], "1475", 
         RowBox[{"-", "686"}], 
         RowBox[{"-", "678"}], 
         RowBox[{"-", "699"}], "1702", 
         RowBox[{"-", "637"}], "1054", 
         RowBox[{"-", "2182"}], 
         RowBox[{"-", "1703"}], 
         RowBox[{"-", "804"}], "866", "850", "465", 
         RowBox[{"-", "633"}], "2186", 
         RowBox[{"-", "1062"}]},
        {"1475", "688", 
         RowBox[{"-", "549"}], "1476", "1668", 
         RowBox[{"-", "675"}], 
         RowBox[{"-", "711"}], "727", 
         RowBox[{"-", "2625"}], "1470", "1551", 
         RowBox[{"-", "1802"}], 
         RowBox[{"-", "810"}], "637", "859", "1029", 
         RowBox[{"-", "844"}], "2178", 
         RowBox[{"-", "1092"}], "2198", 
         RowBox[{"-", "648"}], "473", 
         RowBox[{"-", "1717"}], 
         RowBox[{"-", "1718"}]},
        {
         RowBox[{"-", "561"}], "1474", "682", 
         RowBox[{"-", "693"}], "1483", "1687", 
         RowBox[{"-", "2624"}], 
         RowBox[{"-", "719"}], "737", 
         RowBox[{"-", "1803"}], "1480", "1546", "862", 
         RowBox[{"-", "810"}], "627", "2205", "1013", 
         RowBox[{"-", "853"}], 
         RowBox[{"-", "645"}], 
         RowBox[{"-", "1114"}], "2212", 
         RowBox[{"-", "1711"}], "471", 
         RowBox[{"-", "1737"}]},
        {"681", 
         RowBox[{"-", "545"}], "1478", "1683", 
         RowBox[{"-", "697"}], "1444", "743", 
         RowBox[{"-", "2627"}], 
         RowBox[{"-", "697"}], "1558", 
         RowBox[{"-", "1800"}], "1495", "636", "852", 
         RowBox[{"-", "809"}], 
         RowBox[{"-", "857"}], "2174", "1026", "2193", 
         RowBox[{"-", "638"}], 
         RowBox[{"-", "1086"}], 
         RowBox[{"-", "1724"}], 
         RowBox[{"-", "1720"}], "468"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.679722370904707*^9, 3.679722395404108*^9}, {
  3.6797226530608454`*^9, 3.6797226602552567`*^9}, {3.6798104183976064`*^9, 
  3.6798104372656856`*^9}, {3.679901146103831*^9, 3.679901152991225*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Local", " ", "bound", " ", "using", " ", "brute", " ", "force", " ", 
    "computation", " ", "of", " ", "Eq", ".47", " ", "in", " ", "Matlab"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"w", "=", "228504"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.679722995450429*^9, 3.6797230071140957`*^9}, {
   3.679723760040161*^9, 3.679723761141224*^9}, {3.6797601184832487`*^9, 
   3.679760206924237*^9}, {3.6798104620631037`*^9, 3.679810462469127*^9}, {
   3.6798109209163485`*^9, 3.679810946259798*^9}, 3.679920201096507*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]", "=."}], ";"}]], "Input",
 CellChangeTimes->{{3.6797518336222515`*^9, 3.6797518726143064`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Each", " ", "row", " ", "stands", " ", "for", " ", "a", " ", "Bloch", " ",
     "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Bloch", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6797326748889627`*^9, 3.6797326787989683`*^9}, {
  3.6798120335559883`*^9, 3.679812034320032*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "that", " ", "every", " ", "Bloch", " ", "vector", " ", 
    "has", " ", "unit", " ", "length"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "24"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Bloch", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", 
       RowBox[{"Bloch", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6797246916784477`*^9, 3.679724713675706*^9}, {
  3.679732691016986*^9, 3.679732701679001*^9}, {3.679758687612447*^9, 
  3.6797587118664813`*^9}, {3.6798109785786467`*^9, 3.6798109793806925`*^9}, {
  3.6798460720062337`*^9, 3.679846072902285*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.6797246953366566`*^9, 3.679724713970723*^9}, 
   3.679732702609002*^9, 3.6797327361860495`*^9, 3.6797587125764823`*^9, 
   3.6798120413244324`*^9, {3.6798460560433207`*^9, 3.6798460734723177`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Angles", " ", "defining", " ", "the", " ", "quantum", " ", "point", " ", 
    "Q"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "1"], "=", 
     RowBox[{"3643", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "2"], "=", 
     RowBox[{"38841", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "3"], "=", 
     RowBox[{"13249", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "4"], "=", 
     RowBox[{"54349", "/", "10000"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.679758717386489*^9, 3.679758728086504*^9}, {
  3.6798109932784877`*^9, 3.6798110040141015`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Generate", " ", "Q", 
      RowBox[{"(", 
       RowBox[{"v", "=", "1"}], ")"}], " ", 
      RowBox[{"point", ".", " ", "Alice"}], " ", "and", " ", 
      RowBox[{"Bob", "'"}], "s", " ", "Bloch", " ", "vectors", " ", "are", 
      " ", 
      RowBox[{"opposite", ":", " ", 
       SubscriptBox[
        OverscriptBox["a", "\[RightVector]"], "x"]}]}], "=", 
     RowBox[{"-", 
      SubscriptBox[
       OverscriptBox["b", "\[RightVector]"], "x"]}]}], ",", " ", 
    RowBox[{"x", "=", "1"}], ",", "..", ",", "n"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "n", "}"}], ",", 
       RowBox[{"{", "n", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"[", 
         RowBox[{"x", ",", "y"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Bloch", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ".", 
        RowBox[{"Bloch", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.6797245798900537`*^9, 3.679724586188414*^9}, {
   3.6797246371923313`*^9, 3.6797246891803045`*^9}, {3.6797247267214518`*^9, 
   3.679724744229453*^9}, 3.6797327511260705`*^9, {3.6797587318265095`*^9, 
   3.6797587546705413`*^9}, {3.6798110063322344`*^9, 
   3.6798110297235723`*^9}, {3.679845311353727*^9, 3.679845312544795*^9}, {
   3.6799011693801622`*^9, 3.6799011806118045`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Evaluate", " ", "analytically", " ", "the", " ", "maximal", " ", 
    "quantum", " ", "value", " ", "of", " ", "the", " ", "Bell", " ", 
    "witness"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Qmax", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{"Q", ".", 
      RowBox[{"Transpose", "[", "W", "]"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6797327750201044`*^9, 3.679732830508183*^9}, {
  3.679758758020546*^9, 3.679758770940564*^9}, {3.679759429031489*^9, 
  3.67975942974149*^9}, {3.6798110409502144`*^9, 3.679811044650426*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"32910", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["3643", "10000"], "]"}], "2"]}], "-", 
  RowBox[{"4950", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["13249", "10000"], "]"}], "2"]}], "-", 
  RowBox[{"6616", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["38841", "10000"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["3643", "10000"], "]"}], "2"]}], "-", 
  RowBox[{"52232", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["38841", "10000"], "]"}], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["54349", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["3643", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["13249", "10000"], "]"}]}], "-", 
  RowBox[{"9848", " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["54349", "10000"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["13249", "10000"], "]"}], "2"]}], "+", 
  RowBox[{"12142", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["38841", "10000"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["3643", "10000"], "]"}], "2"], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["38841", "10000"], "]"}]}], "+", 
  RowBox[{"43196", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["54349", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["3643", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["13249", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["38841", "10000"], "]"}]}], "-", 
  RowBox[{"18802", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["3643", "10000"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["38841", "10000"], "]"}], "2"]}], "-", 
  RowBox[{"76331", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["38841", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["3643", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["13249", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["54349", "10000"], "]"}]}], "-", 
  RowBox[{"130081", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["54349", "10000"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["13249", "10000"], "]"}], "2"], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["54349", "10000"], "]"}]}], "+", 
  RowBox[{"52214", " ", 
   RowBox[{"Sin", "[", 
    FractionBox["3643", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["13249", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["38841", "10000"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["54349", "10000"], "]"}]}], "+", 
  RowBox[{"40628", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["13249", "10000"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["54349", "10000"], "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", 
    FractionBox["3643", "10000"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"89090", " ", 
      RowBox[{"Cos", "[", 
       FractionBox["13249", "10000"], "]"}]}], "-", 
     RowBox[{"115538", " ", 
      RowBox[{"Cos", "[", 
       FractionBox["38841", "10000"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["3643", "10000"], "]"}]}], "+", 
     RowBox[{"135649", " ", 
      RowBox[{"Cos", "[", 
       FractionBox["54349", "10000"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["13249", "10000"], "]"}]}], "-", 
     RowBox[{"68860", " ", 
      RowBox[{"Sin", "[", 
       FractionBox["3643", "10000"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["38841", "10000"], "]"}]}], "-", 
     RowBox[{"111690", " ", 
      RowBox[{"Sin", "[", 
       FractionBox["13249", "10000"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["54349", "10000"], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", 
    FractionBox["13249", "10000"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1882", " ", 
      RowBox[{"Cos", "[", 
       FractionBox["38841", "10000"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["3643", "10000"], "]"}]}], "-", 
     RowBox[{"16669", " ", 
      RowBox[{"Cos", "[", 
       FractionBox["54349", "10000"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["13249", "10000"], "]"}]}], "-", 
     RowBox[{"16237", " ", 
      RowBox[{"Sin", "[", 
       FractionBox["3643", "10000"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["38841", "10000"], "]"}]}], "-", 
     RowBox[{"6411", " ", 
      RowBox[{"Sin", "[", 
       FractionBox["13249", "10000"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["54349", "10000"], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6797327931891303`*^9, 3.679732831088184*^9}, 
   3.679758773540568*^9, 3.679812052682082*^9, {3.6798460611616135`*^9, 
   3.679846080611726*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"high", " ", "precision", " ", "numerical", " ", "value"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{"Qmax", ",", "20"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.679732833380187*^9, 3.6797328529222145`*^9}, {
  3.679758776610572*^9, 3.679758785190584*^9}}],

Cell[BoxData["323203.33172792675827068364760523407188766922`20."], "Output",
 CellChangeTimes->{{3.6797328355421906`*^9, 3.679732853232215*^9}, 
   3.679758785720585*^9, 3.6798120594854712`*^9, 3.6798460817597914`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"high", " ", "precision", " ", "visibility"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"v24", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"w", "/", "Qmax"}], ",", "20"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6797328650352316`*^9, 3.6797328936982727`*^9}, {
  3.679758787752588*^9, 3.6797587962925997`*^9}, {3.679811062862468*^9, 
  3.679811065385612*^9}}],

Cell[BoxData["0.7069976623643073886828177570469598260497195653061788778332`20.\
"], "Output",
 CellChangeTimes->{{3.679732886386262*^9, 3.6797328941882734`*^9}, 
   3.6797588017946076`*^9, 3.6798120742073135`*^9, 3.679846083451888*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Certification of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", 
    RowBox[{"(", "30", ")"}]], TraditionalForm]]],
 " \[LessEqual] 0.7030"
}], "Subsection",
 CellChangeTimes->{{3.679760377141477*^9, 3.6797603867014904`*^9}, {
  3.6798097134302845`*^9, 3.6798097135462914`*^9}, {3.6798456357132792`*^9, 
  3.6798456360783*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "W", " ", "Bell", " ", "expression", " ", "coming", " ", 
    "from", " ", "modified", " ", 
    RowBox[{"Gilbert", "'"}], "s", " ", "algorithm", " ", "rounded", " ", 
    "up", " ", "to", " ", "5", "th", " ", "digit", " ", "and", " ", 
    "rescaled"}], " ", "*)"}], 
  RowBox[{
   RowBox[{"W", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"94", 
        RowBox[{"-", "104"}], "338", 
        RowBox[{"-", "338"}], "338", 
        RowBox[{"-", "338"}], "340", 
        RowBox[{"-", "293"}], "293", 
        RowBox[{"-", "340"}], "439", 
        RowBox[{"-", "352"}], "352", 
        RowBox[{"-", "439"}], "106", 
        RowBox[{"-", "172"}], "172", 
        RowBox[{"-", "106"}], "179", 
        RowBox[{"-", "340"}], "340", 
        RowBox[{"-", "179"}], "352", 
        RowBox[{"-", "258"}], "258", 
        RowBox[{"-", "352"}], "172", 
        RowBox[{"-", "144"}], "144", 
        RowBox[{"-", "172"}]},
       {
        RowBox[{"-", "104"}], "95", "338", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "338"}], "338", 
        RowBox[{"-", "293"}], "340", 
        RowBox[{"-", "340"}], "293", 
        RowBox[{"-", "352"}], "439", 
        RowBox[{"-", "439"}], "352", 
        RowBox[{"-", "172"}], "106", 
        RowBox[{"-", "106"}], "172", 
        RowBox[{"-", "340"}], "179", 
        RowBox[{"-", "179"}], "340", 
        RowBox[{"-", "258"}], "352", 
        RowBox[{"-", "352"}], "258", 
        RowBox[{"-", "144"}], "172", 
        RowBox[{"-", "172"}], "144"},
       {"338", "338", "95", 
        RowBox[{"-", "104"}], "338", "338", "106", "106", 
        RowBox[{"-", "172"}], 
        RowBox[{"-", "172"}], "340", "340", 
        RowBox[{"-", "293"}], 
        RowBox[{"-", "293"}], "439", "439", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "352"}], "172", "172", 
        RowBox[{"-", "144"}], 
        RowBox[{"-", "144"}], "179", "179", 
        RowBox[{"-", "340"}], 
        RowBox[{"-", "340"}], "352", "352", 
        RowBox[{"-", "258"}], 
        RowBox[{"-", "258"}]},
       {
        RowBox[{"-", "338"}], 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "104"}], "95", "338", "338", 
        RowBox[{"-", "172"}], 
        RowBox[{"-", "172"}], "106", "106", 
        RowBox[{"-", "293"}], 
        RowBox[{"-", "293"}], "340", "340", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "352"}], "439", "439", 
        RowBox[{"-", "144"}], 
        RowBox[{"-", "144"}], "172", "172", 
        RowBox[{"-", "340"}], 
        RowBox[{"-", "340"}], "179", "179", 
        RowBox[{"-", "258"}], 
        RowBox[{"-", "258"}], "352", "352"},
       {"338", 
        RowBox[{"-", "338"}], "338", "338", "95", "104", "439", "352", "439", 
        "352", "106", "172", "106", "172", "340", "293", "340", "293", "352", 
        "258", "352", "258", "172", "144", "172", "144", "179", "340", "179", 
        "340"},
       {
        RowBox[{"-", "338"}], "338", "338", "338", "104", "95", "352", "439", 
        "352", "439", "172", "106", "172", "106", "293", "340", "293", "340", 
        "258", "352", "258", "352", "144", "172", "144", "172", "340", "179", 
        "340", "179"},
       {"340", 
        RowBox[{"-", "293"}], "106", 
        RowBox[{"-", "172"}], "439", "352", "95", "179", 
        RowBox[{"-", "439"}], 
        RowBox[{"-", "144"}], "172", "340", "338", 
        RowBox[{"-", "258"}], "172", "338", "258", 
        RowBox[{"-", "340"}], "104", "340", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "172"}], "106", "179", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "352"}], "144", "338", "352", 
        RowBox[{"-", "293"}]},
       {
        RowBox[{"-", "293"}], "340", "106", 
        RowBox[{"-", "172"}], "352", "439", "179", "95", 
        RowBox[{"-", "144"}], 
        RowBox[{"-", "439"}], "340", "172", 
        RowBox[{"-", "258"}], "338", "338", "172", 
        RowBox[{"-", "340"}], "258", "340", "104", 
        RowBox[{"-", "172"}], 
        RowBox[{"-", "352"}], "179", "106", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "338"}], "338", "144", 
        RowBox[{"-", "293"}], "352"},
       {"293", 
        RowBox[{"-", "340"}], 
        RowBox[{"-", "172"}], "106", "439", "352", 
        RowBox[{"-", "439"}], 
        RowBox[{"-", "144"}], "95", "179", "338", 
        RowBox[{"-", "258"}], "172", "340", "258", 
        RowBox[{"-", "340"}], "172", "338", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "172"}], "104", "340", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "352"}], "106", "179", "352", 
        RowBox[{"-", "293"}], "144", "338"},
       {
        RowBox[{"-", "340"}], "293", 
        RowBox[{"-", "172"}], "106", "352", "439", 
        RowBox[{"-", "144"}], 
        RowBox[{"-", "439"}], "179", "94", 
        RowBox[{"-", "258"}], "338", "340", "172", 
        RowBox[{"-", "340"}], "258", "338", "172", 
        RowBox[{"-", "172"}], 
        RowBox[{"-", "352"}], "340", "104", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "338"}], "179", "106", 
        RowBox[{"-", "293"}], "352", "338", "144"},
       {"439", 
        RowBox[{"-", "352"}], "340", 
        RowBox[{"-", "293"}], "106", "172", "172", "340", "338", 
        RowBox[{"-", "258"}], "95", "144", "179", "439", "172", "258", "340", 
        
        RowBox[{"-", "338"}], "144", "293", "338", 
        RowBox[{"-", "352"}], "104", "172", "340", "352", "106", "352", "179",
         "338"},
       {
        RowBox[{"-", "352"}], "439", "340", 
        RowBox[{"-", "293"}], "172", "106", "340", "172", 
        RowBox[{"-", "258"}], "338", "144", "95", "439", "179", "258", "172", 
        
        RowBox[{"-", "338"}], "340", "293", "144", 
        RowBox[{"-", "352"}], "338", "172", "104", "352", "340", "352", "106",
         "338", "179"},
       {"352", 
        RowBox[{"-", "439"}], 
        RowBox[{"-", "293"}], "340", "106", "172", "338", 
        RowBox[{"-", "258"}], "172", "340", "179", "439", "95", "144", "340", 
        
        RowBox[{"-", "338"}], "172", "258", "338", 
        RowBox[{"-", "352"}], "144", "293", "340", "352", "104", "172", "179",
         "338", "106", "352"},
       {
        RowBox[{"-", "439"}], "352", 
        RowBox[{"-", "293"}], "340", "172", "106", 
        RowBox[{"-", "258"}], "338", "340", "172", "439", "179", "144", "95", 
        
        RowBox[{"-", "338"}], "340", "258", "172", 
        RowBox[{"-", "352"}], "338", "293", "144", "352", "340", "172", "104",
         "338", "179", "352", "106"},
       {"106", 
        RowBox[{"-", "172"}], "439", 
        RowBox[{"-", "352"}], "340", "293", "172", "338", "258", 
        RowBox[{"-", "340"}], "172", "258", "340", 
        RowBox[{"-", "338"}], "95", 
        RowBox[{"-", "439"}], "144", 
        RowBox[{"-", "179"}], "106", 
        RowBox[{"-", "338"}], "352", 
        RowBox[{"-", "179"}], "144", "352", "293", 
        RowBox[{"-", "338"}], "104", 
        RowBox[{"-", "352"}], "172", 
        RowBox[{"-", "340"}]},
       {
        RowBox[{"-", "172"}], "106", "439", 
        RowBox[{"-", "352"}], "293", "340", "338", "172", 
        RowBox[{"-", "340"}], "258", "258", "172", 
        RowBox[{"-", "338"}], "340", 
        RowBox[{"-", "439"}], "95", 
        RowBox[{"-", "179"}], "144", 
        RowBox[{"-", "338"}], "106", 
        RowBox[{"-", "179"}], "352", "352", "144", 
        RowBox[{"-", "338"}], "293", 
        RowBox[{"-", "352"}], "104", 
        RowBox[{"-", "340"}], "172"},
       {"172", 
        RowBox[{"-", "106"}], 
        RowBox[{"-", "352"}], "439", "340", "293", "258", 
        RowBox[{"-", "340"}], "172", "338", "340", 
        RowBox[{"-", "338"}], "172", "258", "144", 
        RowBox[{"-", "179"}], "94", 
        RowBox[{"-", "439"}], "352", 
        RowBox[{"-", "179"}], "106", 
        RowBox[{"-", "338"}], "293", 
        RowBox[{"-", "338"}], "144", "352", "172", 
        RowBox[{"-", "340"}], "104", 
        RowBox[{"-", "352"}]},
       {
        RowBox[{"-", "106"}], "172", 
        RowBox[{"-", "352"}], "439", "293", "340", 
        RowBox[{"-", "340"}], "258", "338", "172", 
        RowBox[{"-", "338"}], "340", "258", "172", 
        RowBox[{"-", "179"}], "144", 
        RowBox[{"-", "439"}], "94", 
        RowBox[{"-", "179"}], "352", 
        RowBox[{"-", "338"}], "106", 
        RowBox[{"-", "338"}], "293", "352", "144", 
        RowBox[{"-", "340"}], "172", 
        RowBox[{"-", "352"}], "104"},
       {"179", 
        RowBox[{"-", "340"}], "172", 
        RowBox[{"-", "144"}], "352", "258", "104", "340", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "172"}], "144", "293", "338", 
        RowBox[{"-", "352"}], "106", 
        RowBox[{"-", "338"}], "352", 
        RowBox[{"-", "179"}], "95", "293", 
        RowBox[{"-", "258"}], 
        RowBox[{"-", "106"}], "172", "340", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "439"}], "172", 
        RowBox[{"-", "338"}], "439", 
        RowBox[{"-", "340"}]},
       {
        RowBox[{"-", "340"}], "179", "172", 
        RowBox[{"-", "144"}], "258", "352", "340", "104", 
        RowBox[{"-", "172"}], 
        RowBox[{"-", "352"}], "293", "144", 
        RowBox[{"-", "352"}], "338", 
        RowBox[{"-", "338"}], "106", 
        RowBox[{"-", "179"}], "352", "293", "95", 
        RowBox[{"-", "106"}], 
        RowBox[{"-", "258"}], "340", "172", 
        RowBox[{"-", "439"}], 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "338"}], "172", 
        RowBox[{"-", "340"}], "439"},
       {"340", 
        RowBox[{"-", "179"}], 
        RowBox[{"-", "144"}], "172", "352", "258", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "172"}], "104", "340", "338", 
        RowBox[{"-", "352"}], "144", "293", "352", 
        RowBox[{"-", "179"}], "106", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "258"}], 
        RowBox[{"-", "106"}], "95", "293", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "439"}], "172", "340", "439", 
        RowBox[{"-", "340"}], "172", 
        RowBox[{"-", "338"}]},
       {
        RowBox[{"-", "179"}], "340", 
        RowBox[{"-", "144"}], "172", "258", "352", 
        RowBox[{"-", "172"}], 
        RowBox[{"-", "352"}], "340", "104", 
        RowBox[{"-", "352"}], "338", "293", "144", 
        RowBox[{"-", "179"}], "352", 
        RowBox[{"-", "338"}], "106", 
        RowBox[{"-", "106"}], 
        RowBox[{"-", "258"}], "293", "95", 
        RowBox[{"-", "439"}], 
        RowBox[{"-", "338"}], "340", "172", 
        RowBox[{"-", "340"}], "439", 
        RowBox[{"-", "338"}], "172"},
       {"352", 
        RowBox[{"-", "258"}], "179", 
        RowBox[{"-", "340"}], "172", "144", "106", "179", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "352"}], "104", "172", "340", "352", "144", "352", "293",
         
        RowBox[{"-", "338"}], "172", "340", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "439"}], "95", "106", "293", "258", "172", "439", "340", 
        "338"},
       {
        RowBox[{"-", "258"}], "352", "179", 
        RowBox[{"-", "340"}], "144", "172", "179", "106", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "338"}], "172", "104", "352", "340", "352", "144", 
        RowBox[{"-", "338"}], "293", "340", "172", 
        RowBox[{"-", "439"}], 
        RowBox[{"-", "338"}], "106", "95", "258", "293", "439", "172", "338", 
        "340"},
       {"258", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "340"}], "179", "172", "144", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "352"}], "106", "179", "340", "352", "104", "172", "293",
         
        RowBox[{"-", "338"}], "144", "352", 
        RowBox[{"-", "338"}], 
        RowBox[{"-", "439"}], "172", "340", "293", "258", "95", "106", "340", 
        "338", "172", "439"},
       {
        RowBox[{"-", "352"}], "258", 
        RowBox[{"-", "340"}], "179", "144", "172", 
        RowBox[{"-", "352"}], 
        RowBox[{"-", "338"}], "179", "106", "352", "340", "172", "104", 
        RowBox[{"-", "338"}], "293", "352", "144", 
        RowBox[{"-", "439"}], 
        RowBox[{"-", "338"}], "340", "172", "258", "293", "106", "95", "338", 
        "340", "439", "172"},
       {"172", 
        RowBox[{"-", "144"}], "352", 
        RowBox[{"-", "258"}], "179", "340", "144", "338", "352", 
        RowBox[{"-", "293"}], "106", "352", "179", "338", "104", 
        RowBox[{"-", "352"}], "172", 
        RowBox[{"-", "340"}], "172", 
        RowBox[{"-", "338"}], "439", 
        RowBox[{"-", "340"}], "172", "439", "340", "338", "95", 
        RowBox[{"-", "258"}], "106", 
        RowBox[{"-", "293"}]},
       {
        RowBox[{"-", "144"}], "172", "352", 
        RowBox[{"-", "258"}], "340", "179", "338", "144", 
        RowBox[{"-", "293"}], "352", "352", "106", "338", "179", 
        RowBox[{"-", "352"}], "104", 
        RowBox[{"-", "340"}], "172", 
        RowBox[{"-", "338"}], "172", 
        RowBox[{"-", "340"}], "439", "439", "172", "338", "340", 
        RowBox[{"-", "258"}], "95", 
        RowBox[{"-", "293"}], "106"},
       {"144", 
        RowBox[{"-", "172"}], 
        RowBox[{"-", "258"}], "352", "179", "340", "352", 
        RowBox[{"-", "293"}], "144", "338", "179", "338", "106", "352", "172",
         
        RowBox[{"-", "340"}], "104", 
        RowBox[{"-", "352"}], "439", 
        RowBox[{"-", "340"}], "172", 
        RowBox[{"-", "338"}], "340", "338", "172", "439", "106", 
        RowBox[{"-", "293"}], "95", 
        RowBox[{"-", "258"}]},
       {
        RowBox[{"-", "172"}], "144", 
        RowBox[{"-", "258"}], "352", "340", "179", 
        RowBox[{"-", "293"}], "352", "338", "144", "338", "179", "352", "106",
         
        RowBox[{"-", "340"}], "172", 
        RowBox[{"-", "352"}], "104", 
        RowBox[{"-", "340"}], "439", 
        RowBox[{"-", "338"}], "172", "338", "340", "439", "172", 
        RowBox[{"-", "293"}], "106", 
        RowBox[{"-", "258"}], "95"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6798099594693575`*^9, 3.6798099665297613`*^9}, {
  3.679811206135662*^9, 3.67981121116895*^9}, {3.679901244921483*^9, 
  3.6799012518118773`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Local", " ", "bound", " ", "using", " ", "brute", " ", "force", " ", 
    "computation", " ", "of", " ", "Eq", ".47", " ", "in", " ", "Matlab"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"w", "=", "69736"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.679734184197102*^9, 3.6797341872371063`*^9}, {
   3.6798097256139812`*^9, 3.6798097297782197`*^9}, {3.6798100532707224`*^9, 
   3.6798100535967407`*^9}, {3.6798110892869787`*^9, 3.6798110913730984`*^9}, 
   3.6798461842646546`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Each", " ", "row", " ", "stands", " ", "for", " ", "an", " ", 
    RowBox[{"(", "unnormalized", ")"}], " ", "Bloch", " ", "vector"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "=."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnBloch", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", 
          RowBox[{"3", " ", "\[Phi]"}]},
         {"0", "1", 
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[Phi]"}]},
         {"1", 
          RowBox[{"3", " ", "\[Phi]"}], "0"},
         {"1", 
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[Phi]"}], "0"},
         {
          RowBox[{"3", " ", "\[Phi]"}], "0", "1"},
         {
          RowBox[{"3", " ", "\[Phi]"}], "0", 
          RowBox[{"-", "1"}]},
         {"2", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], "\[Phi]"},
         {"2", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], 
          RowBox[{"-", "\[Phi]"}]},
         {"2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Phi]"}]}], "\[Phi]"},
         {"2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Phi]"}]}], 
          RowBox[{"-", "\[Phi]"}]},
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], "\[Phi]", "2"},
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], "\[Phi]", 
          RowBox[{"-", "2"}]},
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], 
          RowBox[{"-", "\[Phi]"}], "2"},
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], 
          RowBox[{"-", "\[Phi]"}], 
          RowBox[{"-", "2"}]},
         {"\[Phi]", "2", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}]},
         {"\[Phi]", "2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Phi]"}]}]},
         {"\[Phi]", 
          RowBox[{"-", "2"}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}]},
         {"\[Phi]", 
          RowBox[{"-", "2"}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Phi]"}]}]},
         {"1", 
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{"2", " ", "\[Phi]"}]},
         {"1", 
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Phi]"}]},
         {"1", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[Phi]"}], 
          RowBox[{"2", " ", "\[Phi]"}]},
         {"1", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[Phi]"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Phi]"}]},
         {
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{"2", " ", "\[Phi]"}], "1"},
         {
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{"2", " ", "\[Phi]"}], 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Phi]"}], "1"},
         {
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Phi]"}], 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"2", " ", "\[Phi]"}], "1", 
          RowBox[{"2", "+", "\[Phi]"}]},
         {
          RowBox[{"2", " ", "\[Phi]"}], "1", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[Phi]"}]},
         {
          RowBox[{"2", " ", "\[Phi]"}], 
          RowBox[{"-", "1"}], 
          RowBox[{"2", "+", "\[Phi]"}]},
         {
          RowBox[{"2", " ", "\[Phi]"}], 
          RowBox[{"-", "1"}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[Phi]"}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.679735429895859*^9, 3.6797354341258645`*^9}, {
  3.679735470809916*^9, 3.679735517969983*^9}, {3.6797357383042936`*^9, 
  3.6797357426942997`*^9}, {3.6798100261031685`*^9, 3.6798100557738657`*^9}, {
  3.6798124920012093`*^9, 3.6798124941103306`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "normalize", " ", "them"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "30"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Bloch", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Bloch", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Normalize", "[", 
         RowBox[{"UnBloch", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.6797342075031347`*^9, 3.679734214925145*^9}, {
  3.6797345763766546`*^9, 3.679734913730131*^9}, {3.679735529683999*^9, 
  3.6797355990780973`*^9}, {3.6797356340321465`*^9, 3.6797356474421654`*^9}, {
  3.679735678290209*^9, 3.6797357709383397`*^9}, {3.6797358993495207`*^9, 
  3.67973592720956*^9}, {3.6797589672298403`*^9, 3.6797589754998517`*^9}, {
  3.679759044057948*^9, 3.679759050747957*^9}, {3.679759116092049*^9, 
  3.6797591172620506`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Generate", " ", "Q", 
      RowBox[{"(", 
       RowBox[{"v", "=", "1"}], ")"}], " ", 
      RowBox[{"point", ".", " ", "Alice"}], " ", "and", " ", 
      RowBox[{"Bob", "'"}], "s", " ", "Bloch", " ", "vectors", " ", "are", 
      " ", 
      RowBox[{"opposite", ":", " ", 
       SubscriptBox[
        OverscriptBox["a", "\[RightVector]"], "x"]}]}], "=", 
     RowBox[{"-", 
      SubscriptBox[
       OverscriptBox["b", "\[RightVector]"], "x"]}]}], ",", " ", 
    RowBox[{"x", "=", "1"}], ",", "..", ",", "n"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "n", "}"}], ",", 
       RowBox[{"{", "n", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"[", 
         RowBox[{"x", ",", "y"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Bloch", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ".", 
        RowBox[{"Bloch", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.6797359641856117`*^9, 3.679735971595622*^9}, {
  3.679758978681856*^9, 3.6797590027638903`*^9}, {3.679759061377972*^9, 
  3.6797590652179775`*^9}, {3.679810066942504*^9, 3.6798100982112927`*^9}, {
  3.6798102089956293`*^9, 3.679810240238416*^9}, {3.6798453427695236`*^9, 
  3.679845343964592*^9}, {3.6799012635705495`*^9, 3.679901270032919*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Evaluate", " ", "maximal", " ", "quantum", " ", "value", " ", "of", " ", 
    "the", " ", "Bell", " ", "witness"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"Qmax", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{"Q", ".", 
      RowBox[{"Transpose", "[", "W", "]"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.679736018385689*^9, 3.679736018495689*^9}, {
  3.679759089112011*^9, 3.679759093792018*^9}, {3.679810268157013*^9, 
  3.6798102687020445`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"29355239", "+", 
     RowBox[{"13635453", " ", 
      SqrtBox["5"]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"29", "+", 
     RowBox[{"9", " ", 
      SqrtBox["5"]}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.6797359921896515`*^9, 3.67973601950569*^9}, 
   3.6797590966220217`*^9, 3.679759128844067*^9, 3.679759576476696*^9, 
   3.6798111687725253`*^9, 3.6798120930783925`*^9, 3.6798125098182287`*^9, 
   3.6798461984924684`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"analytical", " ", "visibility"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"v30", "=", 
    RowBox[{"w", "/", "Qmax"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"high", " ", "precision", " ", "visibility"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"v30", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"w", "/", "Qmax"}], ",", "20"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.679759143746088*^9, 3.679759168946123*^9}, {
  3.67975955093266*^9, 3.679759553812664*^9}, {3.6798102903152804`*^9, 
  3.6798103042380767`*^9}, {3.679811145831213*^9, 3.67981115381067*^9}, {
  3.6798121000507917`*^9, 3.6798121150736504`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"17434", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"29", "+", 
      RowBox[{"9", " ", 
       SqrtBox["5"]}]}], ")"}], "2"]}], 
  RowBox[{"29355239", "+", 
   RowBox[{"13635453", " ", 
    SqrtBox["5"]}]}]]], "Output",
 CellChangeTimes->{
  3.6797360409377203`*^9, 3.679759169476124*^9, {3.6797595545426655`*^9, 
   3.679759577776698*^9}, 3.6798111703676167`*^9, 3.679812117536792*^9, 
   3.6798125107502823`*^9, 3.679846200458581*^9}],

Cell[BoxData["0.7030191440374019452943945380436897897174389965602467897074`20.\
"], "Output",
 CellChangeTimes->{
  3.6797360409377203`*^9, 3.679759169476124*^9, {3.6797595545426655`*^9, 
   3.679759577776698*^9}, 3.6798111703676167`*^9, 3.679812117536792*^9, 
   3.6798125107502823`*^9, 3.679846200524585*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Certification of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", 
    RowBox[{"(", "42", ")"}]], TraditionalForm]]],
 " \[LessEqual] 0.7012 and that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["K", "G"], "(", "3", ")"}], "\[GreaterEqual]", "1.4261", 
    " "}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6797604296615515`*^9, 3.679760439652565*^9}, {
  3.6798174508368387`*^9, 3.679817496000422*^9}, {3.6798456273488007`*^9, 
  3.6798456277468233`*^9}, {3.6798460956205845`*^9, 3.6798460961126127`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "W", " ", "Bell", " ", "expression", " ", "coming", " ", 
    "from", " ", "modified", " ", 
    RowBox[{"Gilbert", "'"}], "s", " ", "algorithm", " ", "rounded", " ", 
    "up", " ", "to", " ", "5", "th", " ", "digit", " ", "and", " ", 
    "rescaled"}], " ", "*)"}], 
  RowBox[{
   RowBox[{"W", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"59", 
         RowBox[{"-", "471"}], 
         RowBox[{"-", "473"}], "650", "551", 
         RowBox[{"-", "166"}], 
         RowBox[{"-", "283"}], "230", "551", 
         RowBox[{"-", "382"}], "168", 
         RowBox[{"-", "229"}], "273", "189", 
         RowBox[{"-", "232"}], "111", 
         RowBox[{"-", "9"}], 
         RowBox[{"-", "490"}], 
         RowBox[{"-", "173"}], "191", 
         RowBox[{"-", "192"}], "549", "319", 
         RowBox[{"-", "534"}], "499", "227", 
         RowBox[{"-", "62"}], "401", "628", 
         RowBox[{"-", "158"}], "310", "199", 
         RowBox[{"-", "202"}], "610", "475", 
         RowBox[{"-", "401"}], "433", 
         RowBox[{"-", "203"}], "218", 
         RowBox[{"-", "340"}], "693", "254"},
        {
         RowBox[{"-", "474"}], "62", 
         RowBox[{"-", "473"}], 
         RowBox[{"-", "166"}], "646", "549", "552", 
         RowBox[{"-", "282"}], "229", 
         RowBox[{"-", "231"}], 
         RowBox[{"-", "393"}], "166", 
         RowBox[{"-", "232"}], "275", "185", 
         RowBox[{"-", "490"}], "109", 
         RowBox[{"-", "12"}], 
         RowBox[{"-", "184"}], 
         RowBox[{"-", "167"}], "185", 
         RowBox[{"-", "532"}], "549", "311", 
         RowBox[{"-", "63"}], "498", "231", 
         RowBox[{"-", "154"}], "400", "628", 
         RowBox[{"-", "200"}], "308", "200", 
         RowBox[{"-", "399"}], "611", "472", "210", "438", 
         RowBox[{"-", "198"}], "251", 
         RowBox[{"-", "335"}], "692"},
        {
         RowBox[{"-", "465"}], 
         RowBox[{"-", "471"}], "64", "552", 
         RowBox[{"-", "164"}], "656", "234", "554", 
         RowBox[{"-", "288"}], "165", 
         RowBox[{"-", "231"}], 
         RowBox[{"-", "389"}], "189", 
         RowBox[{"-", "233"}], "274", 
         RowBox[{"-", "12"}], 
         RowBox[{"-", "490"}], "114", "187", 
         RowBox[{"-", "186"}], 
         RowBox[{"-", "170"}], "318", 
         RowBox[{"-", "536"}], "545", "228", 
         RowBox[{"-", "66"}], "505", "623", 
         RowBox[{"-", "153"}], "401", "198", 
         RowBox[{"-", "198"}], "307", "473", 
         RowBox[{"-", "407"}], "611", 
         RowBox[{"-", "199"}], "212", "436", "688", "252", 
         RowBox[{"-", "344"}]},
        {"643", 
         RowBox[{"-", "165"}], "552", "62", 
         RowBox[{"-", "235"}], 
         RowBox[{"-", "233"}], 
         RowBox[{"-", "387"}], 
         RowBox[{"-", "555"}], 
         RowBox[{"-", "469"}], 
         RowBox[{"-", "283"}], "467", 
         RowBox[{"-", "166"}], "106", 
         RowBox[{"-", "316"}], 
         RowBox[{"-", "173"}], "270", 
         RowBox[{"-", "182"}], 
         RowBox[{"-", "530"}], "546", "13", 
         RowBox[{"-", "236"}], 
         RowBox[{"-", "171"}], 
         RowBox[{"-", "186"}], 
         RowBox[{"-", "486"}], "398", 
         RowBox[{"-", "468"}], 
         RowBox[{"-", "200"}], "502", 
         RowBox[{"-", "194"}], 
         RowBox[{"-", "409"}], "611", 
         RowBox[{"-", "624"}], 
         RowBox[{"-", "66"}], "310", 
         RowBox[{"-", "221"}], 
         RowBox[{"-", "158"}], 
         RowBox[{"-", "346"}], 
         RowBox[{"-", "691"}], "209", "437", "199", "257"},
        {"553", "647", 
         RowBox[{"-", "169"}], 
         RowBox[{"-", "226"}], "64", 
         RowBox[{"-", "228"}], 
         RowBox[{"-", "473"}], 
         RowBox[{"-", "388"}], 
         RowBox[{"-", "555"}], 
         RowBox[{"-", "165"}], 
         RowBox[{"-", "281"}], "469", 
         RowBox[{"-", "176"}], "111", 
         RowBox[{"-", "311"}], 
         RowBox[{"-", "537"}], "273", 
         RowBox[{"-", "183"}], 
         RowBox[{"-", "235"}], "548", "9", 
         RowBox[{"-", "493"}], 
         RowBox[{"-", "167"}], 
         RowBox[{"-", "187"}], 
         RowBox[{"-", "202"}], "399", 
         RowBox[{"-", "469"}], 
         RowBox[{"-", "404"}], "501", 
         RowBox[{"-", "194"}], 
         RowBox[{"-", "63"}], "604", 
         RowBox[{"-", "628"}], 
         RowBox[{"-", "152"}], "317", 
         RowBox[{"-", "230"}], "214", 
         RowBox[{"-", "348"}], 
         RowBox[{"-", "693"}], "255", "433", "200"},
        {
         RowBox[{"-", "167"}], "547", "648", 
         RowBox[{"-", "232"}], 
         RowBox[{"-", "228"}], "65", 
         RowBox[{"-", "554"}], 
         RowBox[{"-", "474"}], 
         RowBox[{"-", "389"}], "474", 
         RowBox[{"-", "160"}], 
         RowBox[{"-", "281"}], 
         RowBox[{"-", "314"}], 
         RowBox[{"-", "179"}], "110", 
         RowBox[{"-", "185"}], 
         RowBox[{"-", "528"}], "271", "11", 
         RowBox[{"-", "231"}], "549", 
         RowBox[{"-", "186"}], 
         RowBox[{"-", "490"}], 
         RowBox[{"-", "171"}], 
         RowBox[{"-", "477"}], 
         RowBox[{"-", "195"}], "400", 
         RowBox[{"-", "197"}], 
         RowBox[{"-", "410"}], "501", 
         RowBox[{"-", "624"}], 
         RowBox[{"-", "67"}], "614", 
         RowBox[{"-", "224"}], 
         RowBox[{"-", "152"}], "314", 
         RowBox[{"-", "686"}], "214", 
         RowBox[{"-", "336"}], "199", "259", "437"},
        {
         RowBox[{"-", "285"}], "547", "227", 
         RowBox[{"-", "392"}], 
         RowBox[{"-", "474"}], 
         RowBox[{"-", "551"}], "60", "164", "169", "648", "222", "472", 
         RowBox[{"-", "171"}], 
         RowBox[{"-", "5"}], "533", "557", "185", "177", "275", "316", "485", 
         "107", "185", "238", "312", "629", "398", "612", "225", "201", "500",
          "469", "165", "397", "193", "65", "435", "690", 
         RowBox[{"-", "253"}], 
         RowBox[{"-", "342"}], 
         RowBox[{"-", "198"}], 
         RowBox[{"-", "211"}]},
        {"228", 
         RowBox[{"-", "284"}], "551", 
         RowBox[{"-", "550"}], 
         RowBox[{"-", "392"}], 
         RowBox[{"-", "474"}], "163", "64", "164", "476", "646", "229", "530",
          
         RowBox[{"-", "171"}], 
         RowBox[{"-", "15"}], "175", "547", "182", "491", "274", "313", "235",
          "109", "186", "402", "307", "626", "192", "614", "226", "156", 
         "495", "474", "64", "408", "194", 
         RowBox[{"-", "252"}], "434", "690", 
         RowBox[{"-", "213"}], 
         RowBox[{"-", "339"}], 
         RowBox[{"-", "200"}]},
        {"551", "230", 
         RowBox[{"-", "285"}], 
         RowBox[{"-", "474"}], 
         RowBox[{"-", "550"}], 
         RowBox[{"-", "385"}], "164", "168", "60", "225", "470", "648", 
         RowBox[{"-", "9"}], "529", 
         RowBox[{"-", "172"}], "181", "169", "549", "308", "493", "267", 
         "184", "233", "104", "626", "397", "314", "224", "202", "618", "471",
          "160", "495", "194", "67", "399", "687", 
         RowBox[{"-", "253"}], "438", 
         RowBox[{"-", "200"}], 
         RowBox[{"-", "213"}], 
         RowBox[{"-", "347"}]},
        {
         RowBox[{"-", "385"}], 
         RowBox[{"-", "230"}], "167", 
         RowBox[{"-", "287"}], 
         RowBox[{"-", "162"}], "470", "645", "471", "226", "62", 
         RowBox[{"-", "553"}], 
         RowBox[{"-", "557"}], "545", 
         RowBox[{"-", "184"}], "490", 
         RowBox[{"-", "170"}], 
         RowBox[{"-", "309"}], "233", "111", 
         RowBox[{"-", "189"}], "529", "278", "13", "177", "609", 
         RowBox[{"-", "193"}], "163", "318", 
         RowBox[{"-", "473"}], "64", "395", 
         RowBox[{"-", "227"}], "403", "498", 
         RowBox[{"-", "623"}], "200", 
         RowBox[{"-", "350"}], "202", 
         RowBox[{"-", "255"}], "436", 
         RowBox[{"-", "692"}], 
         RowBox[{"-", "217"}]},
        {"163", 
         RowBox[{"-", "390"}], 
         RowBox[{"-", "226"}], "466", 
         RowBox[{"-", "284"}], 
         RowBox[{"-", "165"}], "229", "655", "473", 
         RowBox[{"-", "547"}], "64", 
         RowBox[{"-", "552"}], "487", "553", 
         RowBox[{"-", "185"}], "232", 
         RowBox[{"-", "163"}], 
         RowBox[{"-", "316"}], "540", "115", 
         RowBox[{"-", "181"}], "173", "273", "13", "157", "611", 
         RowBox[{"-", "191"}], "64", "305", 
         RowBox[{"-", "469"}], "401", "396", 
         RowBox[{"-", "225"}], "195", "497", 
         RowBox[{"-", "626"}], 
         RowBox[{"-", "254"}], 
         RowBox[{"-", "342"}], "200", 
         RowBox[{"-", "208"}], "440", 
         RowBox[{"-", "686"}]},
        {
         RowBox[{"-", "233"}], "164", 
         RowBox[{"-", "383"}], 
         RowBox[{"-", "162"}], "470", 
         RowBox[{"-", "288"}], "470", "225", "653", 
         RowBox[{"-", "554"}], 
         RowBox[{"-", "550"}], "61", 
         RowBox[{"-", "189"}], "495", "549", 
         RowBox[{"-", "312"}], "233", 
         RowBox[{"-", "164"}], 
         RowBox[{"-", "182"}], "532", "117", "8", "178", "278", 
         RowBox[{"-", "194"}], "158", "615", 
         RowBox[{"-", "470"}], "64", "306", 
         RowBox[{"-", "230"}], "399", "398", 
         RowBox[{"-", "627"}], "194", "497", "199", 
         RowBox[{"-", "259"}], 
         RowBox[{"-", "336"}], 
         RowBox[{"-", "688"}], 
         RowBox[{"-", "215"}], "431"},
        {"269", 
         RowBox[{"-", "233"}], "186", "109", 
         RowBox[{"-", "171"}], 
         RowBox[{"-", "316"}], 
         RowBox[{"-", "170"}], "534", 
         RowBox[{"-", "11"}], "553", "490", 
         RowBox[{"-", "186"}], "87", 
         RowBox[{"-", "576"}], 
         RowBox[{"-", "575"}], "472", 
         RowBox[{"-", "194"}], "621", "98", 
         RowBox[{"-", "353"}], 
         RowBox[{"-", "190"}], "634", 
         RowBox[{"-", "621"}], "349", "135", 
         RowBox[{"-", "329"}], 
         RowBox[{"-", "368"}], "261", 
         RowBox[{"-", "252"}], "77", "203", 
         RowBox[{"-", "469"}], 
         RowBox[{"-", "498"}], "48", 
         RowBox[{"-", "542"}], 
         RowBox[{"-", "237"}], 
         RowBox[{"-", "50"}], "123", "112", 
         RowBox[{"-", "31"}], "539", 
         RowBox[{"-", "326"}]},
        {"187", "275", 
         RowBox[{"-", "230"}], 
         RowBox[{"-", "315"}], "112", 
         RowBox[{"-", "177"}], 
         RowBox[{"-", "10"}], 
         RowBox[{"-", "168"}], "533", 
         RowBox[{"-", "189"}], "545", "499", 
         RowBox[{"-", "575"}], "89", 
         RowBox[{"-", "574"}], "619", "473", 
         RowBox[{"-", "193"}], 
         RowBox[{"-", "194"}], "97", 
         RowBox[{"-", "351"}], "353", "630", 
         RowBox[{"-", "623"}], 
         RowBox[{"-", "366"}], "136", 
         RowBox[{"-", "330"}], "74", "252", 
         RowBox[{"-", "244"}], 
         RowBox[{"-", "496"}], "203", 
         RowBox[{"-", "473"}], 
         RowBox[{"-", "232"}], "52", 
         RowBox[{"-", "545"}], "109", 
         RowBox[{"-", "55"}], "123", 
         RowBox[{"-", "328"}], 
         RowBox[{"-", "30"}], "541"},
        {
         RowBox[{"-", "234"}], "186", "272", 
         RowBox[{"-", "176"}], 
         RowBox[{"-", "311"}], "109", "534", 
         RowBox[{"-", "11"}], 
         RowBox[{"-", "171"}], "494", 
         RowBox[{"-", "181"}], "545", 
         RowBox[{"-", "579"}], 
         RowBox[{"-", "574"}], "87", 
         RowBox[{"-", "201"}], "619", "467", 
         RowBox[{"-", "352"}], 
         RowBox[{"-", "188"}], "100", 
         RowBox[{"-", "620"}], "352", "635", 
         RowBox[{"-", "333"}], 
         RowBox[{"-", "370"}], "141", 
         RowBox[{"-", "251"}], "78", "259", 
         RowBox[{"-", "472"}], 
         RowBox[{"-", "498"}], "205", 
         RowBox[{"-", "538"}], 
         RowBox[{"-", "232"}], "50", "118", "110", 
         RowBox[{"-", "45"}], "542", 
         RowBox[{"-", "331"}], 
         RowBox[{"-", "34"}]},
        {"110", 
         RowBox[{"-", "484"}], 
         RowBox[{"-", "14"}], "273", 
         RowBox[{"-", "534"}], 
         RowBox[{"-", "185"}], "549", "184", "188", 
         RowBox[{"-", "170"}], "237", 
         RowBox[{"-", "314"}], "467", "620", 
         RowBox[{"-", "197"}], "87", "349", "352", "633", "195", 
         RowBox[{"-", "575"}], "99", "575", "622", "249", "541", 
         RowBox[{"-", "505"}], "138", "463", 
         RowBox[{"-", "235"}], "49", "243", 
         RowBox[{"-", "371"}], "200", "326", "77", 
         RowBox[{"-", "34"}], 
         RowBox[{"-", "539"}], "107", 
         RowBox[{"-", "51"}], 
         RowBox[{"-", "124"}], 
         RowBox[{"-", "333"}]},
        {
         RowBox[{"-", "12"}], "110", 
         RowBox[{"-", "495"}], 
         RowBox[{"-", "188"}], "272", 
         RowBox[{"-", "532"}], "181", "548", "178", 
         RowBox[{"-", "308"}], 
         RowBox[{"-", "168"}], "235", 
         RowBox[{"-", "189"}], "465", "624", "349", "85", "350", 
         RowBox[{"-", "571"}], "636", "198", "620", "102", "577", 
         RowBox[{"-", "504"}], "257", "540", 
         RowBox[{"-", "233"}], "135", "466", 
         RowBox[{"-", "365"}], "53", "241", "79", "206", "334", "111", 
         RowBox[{"-", "30"}], 
         RowBox[{"-", "542"}], 
         RowBox[{"-", "324"}], 
         RowBox[{"-", "44"}], 
         RowBox[{"-", "116"}]},
        {
         RowBox[{"-", "487"}], 
         RowBox[{"-", "13"}], "109", 
         RowBox[{"-", "532"}], 
         RowBox[{"-", "184"}], "274", "180", "188", "550", "232", 
         RowBox[{"-", "308"}], 
         RowBox[{"-", "169"}], "619", 
         RowBox[{"-", "193"}], "468", "348", "351", "85", "196", 
         RowBox[{"-", "575"}], "636", "573", "619", "98", "541", 
         RowBox[{"-", "504"}], "254", "473", 
         RowBox[{"-", "227"}], "139", "239", 
         RowBox[{"-", "367"}], "46", "328", "72", "204", 
         RowBox[{"-", "538"}], "108", 
         RowBox[{"-", "33"}], 
         RowBox[{"-", "119"}], 
         RowBox[{"-", "325"}], 
         RowBox[{"-", "51"}]},
        {
         RowBox[{"-", "170"}], 
         RowBox[{"-", "180"}], "186", "551", 
         RowBox[{"-", "234"}], "9", "274", "490", "306", "109", "531", 
         RowBox[{"-", "189"}], "101", 
         RowBox[{"-", "196"}], 
         RowBox[{"-", "353"}], "637", 
         RowBox[{"-", "574"}], "195", "87", 
         RowBox[{"-", "622"}], 
         RowBox[{"-", "624"}], "469", 
         RowBox[{"-", "352"}], "577", "205", 
         RowBox[{"-", "239"}], "235", "49", 
         RowBox[{"-", "332"}], "512", "135", 
         RowBox[{"-", "542"}], 
         RowBox[{"-", "79"}], "255", 
         RowBox[{"-", "468"}], "365", 
         RowBox[{"-", "52"}], "541", "328", 
         RowBox[{"-", "31"}], "119", 
         RowBox[{"-", "113"}]},
        {"185", 
         RowBox[{"-", "171"}], 
         RowBox[{"-", "179"}], "8", "550", 
         RowBox[{"-", "234"}], "309", "275", "486", 
         RowBox[{"-", "191"}], "108", "529", 
         RowBox[{"-", "348"}], "101", 
         RowBox[{"-", "192"}], "201", "638", 
         RowBox[{"-", "568"}], 
         RowBox[{"-", "625"}], "90", 
         RowBox[{"-", "617"}], "578", "471", 
         RowBox[{"-", "349"}], "234", "199", 
         RowBox[{"-", "243"}], "503", "48", 
         RowBox[{"-", "337"}], 
         RowBox[{"-", "76"}], "137", 
         RowBox[{"-", "541"}], "369", "249", 
         RowBox[{"-", "465"}], "334", 
         RowBox[{"-", "48"}], "539", 
         RowBox[{"-", "109"}], 
         RowBox[{"-", "33"}], "123"},
        {
         RowBox[{"-", "182"}], "187", 
         RowBox[{"-", "177"}], 
         RowBox[{"-", "235"}], "8", "547", "493", "309", "270", "537", 
         RowBox[{"-", "187"}], "110", 
         RowBox[{"-", "190"}], 
         RowBox[{"-", "347"}], "99", 
         RowBox[{"-", "570"}], "199", "635", 
         RowBox[{"-", "621"}], 
         RowBox[{"-", "624"}], "84", 
         RowBox[{"-", "352"}], "571", "469", 
         RowBox[{"-", "246"}], "234", "204", 
         RowBox[{"-", "329"}], "510", "48", 
         RowBox[{"-", "541"}], 
         RowBox[{"-", "79"}], "138", 
         RowBox[{"-", "467"}], "365", "256", "541", "330", 
         RowBox[{"-", "50"}], "121", 
         RowBox[{"-", "106"}], 
         RowBox[{"-", "35"}]},
        {"546", 
         RowBox[{"-", "535"}], "314", 
         RowBox[{"-", "166"}], 
         RowBox[{"-", "492"}], 
         RowBox[{"-", "189"}], "113", "233", "185", "274", "176", "9", "632", 
         "352", 
         RowBox[{"-", "617"}], "101", "622", "574", "471", "573", 
         RowBox[{"-", "349"}], "86", "197", "189", "51", "467", 
         RowBox[{"-", "80"}], "209", "549", "364", "255", "328", "237", "136",
          "245", "502", 
         RowBox[{"-", "34"}], 
         RowBox[{"-", "117"}], "325", 
         RowBox[{"-", "50"}], 
         RowBox[{"-", "537"}], 
         RowBox[{"-", "108"}]},
        {"314", "546", 
         RowBox[{"-", "529"}], 
         RowBox[{"-", "186"}], 
         RowBox[{"-", "166"}], 
         RowBox[{"-", "489"}], "186", "111", "234", "8", "274", "185", 
         RowBox[{"-", "619"}], "629", "350", "576", "102", "624", 
         RowBox[{"-", "351"}], "469", "569", "196", "84", "186", 
         RowBox[{"-", "78"}], "46", "464", "365", "203", "548", "234", "256", 
         "335", "504", "138", "243", "325", 
         RowBox[{"-", "38"}], 
         RowBox[{"-", "121"}], 
         RowBox[{"-", "104"}], 
         RowBox[{"-", "51"}], 
         RowBox[{"-", "541"}]},
        {
         RowBox[{"-", "527"}], "314", "547", 
         RowBox[{"-", "486"}], 
         RowBox[{"-", "182"}], 
         RowBox[{"-", "167"}], "234", "187", "111", "184", "13", "274", "352",
          
         RowBox[{"-", "623"}], "636", "626", "570", "99", "568", 
         RowBox[{"-", "356"}], "467", "189", "195", "87", "463", 
         RowBox[{"-", "76"}], "50", "545", "364", "204", "329", "236", "261", 
         "245", "510", "134", 
         RowBox[{"-", "119"}], "328", 
         RowBox[{"-", "33"}], 
         RowBox[{"-", "536"}], 
         RowBox[{"-", "106"}], 
         RowBox[{"-", "51"}]},
        {"499", 
         RowBox[{"-", "64"}], "224", "402", 
         RowBox[{"-", "197"}], 
         RowBox[{"-", "470"}], "310", "401", "628", "609", "156", 
         RowBox[{"-", "196"}], "135", 
         RowBox[{"-", "371"}], 
         RowBox[{"-", "330"}], "256", 
         RowBox[{"-", "504"}], "545", "202", "238", 
         RowBox[{"-", "242"}], "50", 
         RowBox[{"-", "77"}], "468", "84", 
         RowBox[{"-", "436"}], 
         RowBox[{"-", "438"}], "88", 
         RowBox[{"-", "480"}], 
         RowBox[{"-", "23"}], "65", "18", 
         RowBox[{"-", "480"}], "276", "24", 
         RowBox[{"-", "12"}], 
         RowBox[{"-", "271"}], 
         RowBox[{"-", "166"}], "108", 
         RowBox[{"-", "567"}], "552", 
         RowBox[{"-", "248"}]},
        {"223", "498", 
         RowBox[{"-", "67"}], 
         RowBox[{"-", "471"}], "400", 
         RowBox[{"-", "197"}], "624", "307", "405", 
         RowBox[{"-", "196"}], "607", "155", 
         RowBox[{"-", "333"}], "140", 
         RowBox[{"-", "370"}], "543", "258", 
         RowBox[{"-", "508"}], 
         RowBox[{"-", "245"}], "206", "232", "468", "43", 
         RowBox[{"-", "75"}], 
         RowBox[{"-", "435"}], "81", 
         RowBox[{"-", "436"}], 
         RowBox[{"-", "24"}], "86", 
         RowBox[{"-", "476"}], 
         RowBox[{"-", "474"}], "63", "15", 
         RowBox[{"-", "13"}], "280", "25", "114", 
         RowBox[{"-", "272"}], 
         RowBox[{"-", "168"}], 
         RowBox[{"-", "251"}], 
         RowBox[{"-", "573"}], "553"},
        {
         RowBox[{"-", "67"}], "224", "501", 
         RowBox[{"-", "202"}], 
         RowBox[{"-", "473"}], "399", "404", "629", "312", "160", 
         RowBox[{"-", "199"}], "609", 
         RowBox[{"-", "370"}], 
         RowBox[{"-", "333"}], "140", 
         RowBox[{"-", "508"}], "546", "257", "237", 
         RowBox[{"-", "246"}], "204", 
         RowBox[{"-", "76"}], "466", "46", 
         RowBox[{"-", "435"}], 
         RowBox[{"-", "431"}], "81", 
         RowBox[{"-", "481"}], 
         RowBox[{"-", "26"}], "90", "14", 
         RowBox[{"-", "481"}], "69", "23", 
         RowBox[{"-", "14"}], "274", 
         RowBox[{"-", "163"}], "114", 
         RowBox[{"-", "271"}], "553", 
         RowBox[{"-", "253"}], 
         RowBox[{"-", "568"}]},
        {"398", 
         RowBox[{"-", "154"}], "628", "497", 
         RowBox[{"-", "402"}], 
         RowBox[{"-", "195"}], "609", "202", "224", "310", "63", 
         RowBox[{"-", "477"}], "254", "77", 
         RowBox[{"-", "244"}], "134", 
         RowBox[{"-", "233"}], "468", "48", "503", 
         RowBox[{"-", "330"}], "201", "364", "543", "89", 
         RowBox[{"-", "21"}], 
         RowBox[{"-", "479"}], "80", 
         RowBox[{"-", "11"}], 
         RowBox[{"-", "12"}], "275", "478", 
         RowBox[{"-", "432"}], "70", "431", 
         RowBox[{"-", "25"}], 
         RowBox[{"-", "563"}], 
         RowBox[{"-", "553"}], "113", 
         RowBox[{"-", "270"}], "166", 
         RowBox[{"-", "246"}]},
        {"630", "402", 
         RowBox[{"-", "160"}], 
         RowBox[{"-", "195"}], "496", 
         RowBox[{"-", "398"}], "228", "612", "202", 
         RowBox[{"-", "475"}], "308", "63", 
         RowBox[{"-", "244"}], "253", "74", "473", "136", 
         RowBox[{"-", "235"}], 
         RowBox[{"-", "336"}], "49", "505", "544", "204", "366", 
         RowBox[{"-", "481"}], "88", 
         RowBox[{"-", "20"}], 
         RowBox[{"-", "13"}], "83", 
         RowBox[{"-", "13"}], 
         RowBox[{"-", "431"}], "282", "479", 
         RowBox[{"-", "28"}], "64", "437", "112", 
         RowBox[{"-", "563"}], 
         RowBox[{"-", "552"}], 
         RowBox[{"-", "248"}], 
         RowBox[{"-", "269"}], "169"},
        {
         RowBox[{"-", "160"}], "627", "396", 
         RowBox[{"-", "401"}], 
         RowBox[{"-", "194"}], "502", "197", "235", "610", "64", 
         RowBox[{"-", "472"}], "318", "82", 
         RowBox[{"-", "242"}], "247", 
         RowBox[{"-", "231"}], "466", "137", "506", 
         RowBox[{"-", "330"}], "49", "366", "545", "200", 
         RowBox[{"-", "26"}], 
         RowBox[{"-", "481"}], "90", 
         RowBox[{"-", "15"}], 
         RowBox[{"-", "11"}], "83", "483", 
         RowBox[{"-", "434"}], "273", "432", 
         RowBox[{"-", "22"}], "66", 
         RowBox[{"-", "554"}], "113", 
         RowBox[{"-", "562"}], "167", 
         RowBox[{"-", "247"}], 
         RowBox[{"-", "263"}]},
        {"309", 
         RowBox[{"-", "196"}], "195", "612", 
         RowBox[{"-", "65"}], 
         RowBox[{"-", "632"}], "496", "158", "473", "399", "407", 
         RowBox[{"-", "231"}], "201", 
         RowBox[{"-", "505"}], 
         RowBox[{"-", "466"}], "49", 
         RowBox[{"-", "366"}], "243", "139", 
         RowBox[{"-", "82"}], 
         RowBox[{"-", "540"}], "263", "238", "330", "66", 
         RowBox[{"-", "481"}], "17", "276", 
         RowBox[{"-", "434"}], "480", "86", "23", "21", "89", "13", "433", 
         RowBox[{"-", "275"}], "552", "250", 
         RowBox[{"-", "567"}], 
         RowBox[{"-", "168"}], 
         RowBox[{"-", "108"}]},
        {"194", "308", 
         RowBox[{"-", "200"}], 
         RowBox[{"-", "628"}], "612", 
         RowBox[{"-", "62"}], "469", "500", "158", 
         RowBox[{"-", "226"}], "401", "403", 
         RowBox[{"-", "467"}], "200", 
         RowBox[{"-", "498"}], "245", "48", 
         RowBox[{"-", "369"}], 
         RowBox[{"-", "540"}], "140", 
         RowBox[{"-", "83"}], "337", "253", "239", "17", "70", 
         RowBox[{"-", "477"}], "477", "276", 
         RowBox[{"-", "434"}], "25", "81", "22", "430", "92", "16", "250", 
         RowBox[{"-", "274"}], "554", 
         RowBox[{"-", "108"}], 
         RowBox[{"-", "569"}], 
         RowBox[{"-", "163"}]},
        {
         RowBox[{"-", "200"}], "194", "318", 
         RowBox[{"-", "62"}], 
         RowBox[{"-", "626"}], "607", "160", "475", "504", "403", 
         RowBox[{"-", "232"}], "400", 
         RowBox[{"-", "499"}], 
         RowBox[{"-", "464"}], "205", 
         RowBox[{"-", "369"}], "249", "48", 
         RowBox[{"-", "83"}], 
         RowBox[{"-", "541"}], "139", "236", "330", "256", 
         RowBox[{"-", "482"}], "18", "66", 
         RowBox[{"-", "432"}], "476", "276", "25", "23", "80", "16", "433", 
         "89", "552", "254", 
         RowBox[{"-", "279"}], 
         RowBox[{"-", "163"}], 
         RowBox[{"-", "115"}], 
         RowBox[{"-", "561"}]},
        {"608", 
         RowBox[{"-", "401"}], "476", "306", 
         RowBox[{"-", "155"}], 
         RowBox[{"-", "225"}], "405", "63", "199", "500", "200", 
         RowBox[{"-", "625"}], "49", 
         RowBox[{"-", "234"}], 
         RowBox[{"-", "542"}], "206", "77", "329", "254", "368", 
         RowBox[{"-", "467"}], "136", "499", "242", "280", 
         RowBox[{"-", "10"}], "28", "63", 
         RowBox[{"-", "29"}], "436", "89", "434", "9", "81", "477", "483", 
         RowBox[{"-", "565"}], "169", "253", 
         RowBox[{"-", "271"}], 
         RowBox[{"-", "552"}], 
         RowBox[{"-", "111"}]},
        {"476", "611", 
         RowBox[{"-", "407"}], 
         RowBox[{"-", "224"}], "313", 
         RowBox[{"-", "156"}], "196", "401", "63", 
         RowBox[{"-", "623"}], "499", "202", 
         RowBox[{"-", "538"}], "50", 
         RowBox[{"-", "229"}], "330", "201", "81", 
         RowBox[{"-", "463"}], "248", "366", "252", "135", "499", "22", "275",
          
         RowBox[{"-", "11"}], "432", "68", 
         RowBox[{"-", "26"}], "13", "89", "433", "484", "80", "477", "257", 
         RowBox[{"-", "567"}], "167", 
         RowBox[{"-", "114"}], 
         RowBox[{"-", "275"}], 
         RowBox[{"-", "552"}]},
        {
         RowBox[{"-", "402"}], "469", "613", 
         RowBox[{"-", "153"}], 
         RowBox[{"-", "225"}], "312", "61", "198", "398", "198", 
         RowBox[{"-", "621"}], "501", 
         RowBox[{"-", "235"}], 
         RowBox[{"-", "538"}], "47", "76", "335", "206", "366", 
         RowBox[{"-", "467"}], "252", "503", "238", "138", 
         RowBox[{"-", "9"}], "23", "274", 
         RowBox[{"-", "27"}], "434", "67", "431", "11", "89", "473", "476", 
         "80", "168", "250", 
         RowBox[{"-", "563"}], 
         RowBox[{"-", "558"}], 
         RowBox[{"-", "112"}], 
         RowBox[{"-", "265"}]},
        {"438", "212", 
         RowBox[{"-", "199"}], 
         RowBox[{"-", "342"}], "213", 
         RowBox[{"-", "689"}], "437", 
         RowBox[{"-", "253"}], "688", 
         RowBox[{"-", "346"}], 
         RowBox[{"-", "248"}], "201", 
         RowBox[{"-", "48"}], "107", "118", 
         RowBox[{"-", "34"}], "109", 
         RowBox[{"-", "539"}], 
         RowBox[{"-", "48"}], "328", "545", 
         RowBox[{"-", "36"}], "329", 
         RowBox[{"-", "122"}], 
         RowBox[{"-", "268"}], "112", 
         RowBox[{"-", "171"}], 
         RowBox[{"-", "562"}], "112", 
         RowBox[{"-", "551"}], 
         RowBox[{"-", "275"}], "251", "555", 
         RowBox[{"-", "566"}], "246", "168", "287", 
         RowBox[{"-", "564"}], 
         RowBox[{"-", "563"}], 
         RowBox[{"-", "531"}], 
         RowBox[{"-", "564"}], "566"},
        {
         RowBox[{"-", "199"}], "439", "215", 
         RowBox[{"-", "691"}], 
         RowBox[{"-", "343"}], "213", "685", "433", 
         RowBox[{"-", "256"}], "204", 
         RowBox[{"-", "343"}], 
         RowBox[{"-", "252"}], "124", 
         RowBox[{"-", "54"}], "113", 
         RowBox[{"-", "536"}], 
         RowBox[{"-", "37"}], "109", "540", 
         RowBox[{"-", "49"}], "328", 
         RowBox[{"-", "119"}], 
         RowBox[{"-", "29"}], "327", 
         RowBox[{"-", "162"}], 
         RowBox[{"-", "268"}], "112", 
         RowBox[{"-", "557"}], 
         RowBox[{"-", "568"}], "109", "556", 
         RowBox[{"-", "271"}], "252", "167", 
         RowBox[{"-", "564"}], "250", 
         RowBox[{"-", "566"}], "285", 
         RowBox[{"-", "565"}], "561", 
         RowBox[{"-", "533"}], 
         RowBox[{"-", "560"}]},
        {"214", 
         RowBox[{"-", "197"}], "436", "215", 
         RowBox[{"-", "691"}], 
         RowBox[{"-", "339"}], 
         RowBox[{"-", "253"}], "693", "432", 
         RowBox[{"-", "253"}], "198", 
         RowBox[{"-", "341"}], "109", "124", 
         RowBox[{"-", "51"}], "109", 
         RowBox[{"-", "534"}], 
         RowBox[{"-", "32"}], "330", "539", 
         RowBox[{"-", "47"}], "329", 
         RowBox[{"-", "121"}], 
         RowBox[{"-", "31"}], "109", 
         RowBox[{"-", "167"}], 
         RowBox[{"-", "265"}], "114", 
         RowBox[{"-", "551"}], 
         RowBox[{"-", "563"}], "246", "552", 
         RowBox[{"-", "274"}], "243", "165", 
         RowBox[{"-", "562"}], 
         RowBox[{"-", "567"}], 
         RowBox[{"-", "567"}], "287", 
         RowBox[{"-", "558"}], "561", 
         RowBox[{"-", "527"}]},
        {
         RowBox[{"-", "345"}], "260", "689", "432", "251", "198", 
         RowBox[{"-", "346"}], 
         RowBox[{"-", "211"}], 
         RowBox[{"-", "201"}], "437", 
         RowBox[{"-", "214"}], 
         RowBox[{"-", "693"}], 
         RowBox[{"-", "31"}], 
         RowBox[{"-", "327"}], "537", 
         RowBox[{"-", "50"}], 
         RowBox[{"-", "330"}], 
         RowBox[{"-", "119"}], 
         RowBox[{"-", "36"}], 
         RowBox[{"-", "113"}], "117", 
         RowBox[{"-", "50"}], 
         RowBox[{"-", "109"}], 
         RowBox[{"-", "542"}], 
         RowBox[{"-", "563"}], 
         RowBox[{"-", "250"}], "552", 
         RowBox[{"-", "274"}], 
         RowBox[{"-", "253"}], "171", 
         RowBox[{"-", "559"}], 
         RowBox[{"-", "112"}], 
         RowBox[{"-", "168"}], 
         RowBox[{"-", "270"}], 
         RowBox[{"-", "110"}], 
         RowBox[{"-", "553"}], 
         RowBox[{"-", "524"}], "565", 
         RowBox[{"-", "566"}], "284", "562", "569"},
        {"689", 
         RowBox[{"-", "344"}], "251", "199", "438", "258", 
         RowBox[{"-", "200"}], 
         RowBox[{"-", "346"}], 
         RowBox[{"-", "211"}], 
         RowBox[{"-", "690"}], "432", 
         RowBox[{"-", "213"}], "548", 
         RowBox[{"-", "33"}], 
         RowBox[{"-", "325"}], 
         RowBox[{"-", "122"}], 
         RowBox[{"-", "52"}], 
         RowBox[{"-", "330"}], "120", 
         RowBox[{"-", "30"}], 
         RowBox[{"-", "110"}], 
         RowBox[{"-", "537"}], 
         RowBox[{"-", "51"}], 
         RowBox[{"-", "107"}], "549", 
         RowBox[{"-", "562"}], 
         RowBox[{"-", "245"}], "166", 
         RowBox[{"-", "270"}], 
         RowBox[{"-", "241"}], 
         RowBox[{"-", "167"}], 
         RowBox[{"-", "567"}], 
         RowBox[{"-", "111"}], 
         RowBox[{"-", "548"}], 
         RowBox[{"-", "262"}], 
         RowBox[{"-", "114"}], 
         RowBox[{"-", "570"}], 
         RowBox[{"-", "534"}], "566", "562", "286", "567"},
        {"254", "683", 
         RowBox[{"-", "343"}], "256", "202", "435", 
         RowBox[{"-", "210"}], 
         RowBox[{"-", "200"}], 
         RowBox[{"-", "347"}], 
         RowBox[{"-", "214"}], 
         RowBox[{"-", "692"}], "437", 
         RowBox[{"-", "329"}], "537", 
         RowBox[{"-", "39"}], 
         RowBox[{"-", "324"}], 
         RowBox[{"-", "122"}], 
         RowBox[{"-", "46"}], 
         RowBox[{"-", "107"}], "118", 
         RowBox[{"-", "30"}], 
         RowBox[{"-", "110"}], 
         RowBox[{"-", "540"}], 
         RowBox[{"-", "52"}], 
         RowBox[{"-", "245"}], "555", 
         RowBox[{"-", "561"}], 
         RowBox[{"-", "251"}], "170", 
         RowBox[{"-", "266"}], 
         RowBox[{"-", "114"}], 
         RowBox[{"-", "166"}], 
         RowBox[{"-", "565"}], 
         RowBox[{"-", "107"}], 
         RowBox[{"-", "552"}], 
         RowBox[{"-", "271"}], "562", 
         RowBox[{"-", "561"}], 
         RowBox[{"-", "526"}], "562", "559", "286"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6797592200921955`*^9, 3.6797592231521997`*^9}, 
   3.679811225897793*^9, {3.679811269429282*^9, 3.679811269602292*^9}, {
   3.6799013436341286`*^9, 3.679901349547467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]", "=."}], ";"}]], "Input",
 CellChangeTimes->{{3.6797518336222515`*^9, 3.6797518726143064`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Each", " ", "row", " ", "stands", " ", "for", " ", "a", " ", "Bloch", " ",
     "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Bloch", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "1"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "2"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "1"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "2"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "1"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "3"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "4"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "3"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "4"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "3"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "5"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "5"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "5"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "6"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "6"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "6"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "6"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "5"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "6"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "5"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "5"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "6"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "5"], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "6"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "5"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "7"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}]}], 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "7"], "]"}]},
        {
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "7"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}]}]},
        {
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "7"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "7"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}]}]},
        {
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}]}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "7"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "7"], "]"}]},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "7"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}]}], 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "7"], "]"}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "8"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "7"], "]"}]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6797519060583534`*^9, 3.679751910328359*^9}, {
  3.679812133978732*^9, 3.6798121344637594`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "that", " ", "every", " ", "Bloch", " ", "vector", " ", 
    "has", " ", "unit", " ", "length"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "42"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Bloch", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", 
       RowBox[{"Bloch", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.679751950062415*^9, 3.6797519511624165`*^9}, {
  3.679759335303357*^9, 3.679759382987424*^9}, {3.6798113060923796`*^9, 
  3.679811306657412*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6797519522024183`*^9, {3.6797593570333877`*^9, 3.679759384297426*^9}, 
   3.679759478925559*^9, {3.6798121366808863`*^9, 3.679812165487534*^9}, 
   3.679812725435561*^9, 3.6798462173565474`*^9, 3.679846280670169*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Angles", " ", "defining", " ", "Q", " ", "point"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "1"], "=", 
     RowBox[{"19924", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "2"], "=", 
     RowBox[{"56514", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "3"], "=", 
     RowBox[{"25471", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "4"], "=", 
     RowBox[{"11799", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "5"], "=", 
     RowBox[{"28931", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "6"], "=", 
     RowBox[{"7206", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "7"], "=", 
     RowBox[{"52934", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Theta]", "8"], "=", 
     RowBox[{"15708", "/", "10000"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6797514241496754`*^9, 3.679751496219777*^9}, {
  3.6797594049174547`*^9, 3.6797594058174562`*^9}, {3.6798112837841034`*^9, 
  3.679811284054119*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Local", " ", "bound", " ", "using", " ", "brute", " ", "force", " ", 
    "computation", " ", "of", " ", "Eq", ".47", " ", "in", " ", 
    RowBox[{"Matlab", ".", " ", "In"}], " ", "a", " ", "desktop", " ", "PC", 
    " ", "using", " ", "a", " ", "4", "GB", " ", "graphics", " ", "card", " ",
     "this", " ", "took", " ", "roughly", " ", "one", " ", "week", " ", "of", 
    " ", "computation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"w", "=", "172266"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6797520916096144`*^9, 3.679752109231639*^9}, {
  3.679752142954686*^9, 3.6797521444746885`*^9}, {3.679811315394912*^9, 
  3.679811372665187*^9}, {3.679846225143993*^9, 3.679846253451612*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Generate", " ", "Q", 
      RowBox[{"(", 
       RowBox[{"v", "=", "1"}], ")"}], " ", 
      RowBox[{"point", ".", " ", "Alice"}], " ", "and", " ", 
      RowBox[{"Bob", "'"}], "s", " ", "Bloch", " ", "vectors", " ", "are", 
      " ", 
      RowBox[{"opposite", ":", " ", 
       SubscriptBox[
        OverscriptBox["a", "\[RightVector]"], "x"]}]}], "=", 
     SubscriptBox[
      OverscriptBox[
       RowBox[{"-", "b"}], "\[RightVector]"], "x"]}], ",", " ", 
    RowBox[{"x", "=", "1"}], ",", "..", ",", "n"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "n", "}"}], ",", 
       RowBox[{"{", "n", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"[", 
         RowBox[{"x", ",", "y"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Bloch", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ".", 
        RowBox[{"Bloch", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.679751975794451*^9, 3.6797519972564816`*^9}, {
  3.679759410847463*^9, 3.679759416129471*^9}, {3.6798114003297696`*^9, 
  3.679811402414889*^9}, {3.6798454012958713`*^9, 3.6798454024709387`*^9}, {
  3.67990130273479*^9, 3.6799013089741464`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Evaluate", " ", "maximal", " ", "quantum", " ", "value", " ", "of", " ", 
    "the", " ", "Bell", " ", "witness"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Qmax", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Tr", "[", 
       RowBox[{"Q", ".", 
        RowBox[{"Transpose", "[", "W", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"Qmax", ",", "20"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6797520308045287`*^9, 3.6797520462255507`*^9}, {
  3.6797594395915036`*^9, 3.6797594439515095`*^9}, {3.679759506835598*^9, 
  3.6797595397226443`*^9}}],

Cell[BoxData["245671.30133142230493207442762587399400807678`20.\
000000000000007"], "Output",
 CellChangeTimes->{
  3.6797595406326456`*^9, {3.679812152001763*^9, 3.679812172147915*^9}, 
   3.6798127321859474`*^9, {3.6798462655783052`*^9, 3.67984628908965*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "visibility", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"v42", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"w", "/", "Qmax"}], ",", "20"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.679759520357617*^9, 3.6797595282916284`*^9}}],

Cell[BoxData["0.7012052244865384104033330485682860417027603049322638579016`20.\
"], "Output",
 CellChangeTimes->{3.6797521121516433`*^9, 3.6797521495946956`*^9, 
  3.679759453441523*^9, 3.679759498275586*^9, 3.67975952951163*^9, 
  3.679812175175088*^9, 3.6798127332100058`*^9, 3.679846291570792*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "New", " ", "lower", " ", "bound", " ", "on", " ", "the", " ", 
    "Grothendieck", " ", "constant", " ", 
    SubscriptBox["K", "G"], 
    RowBox[{"(", "3", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"KG3", "=", 
   RowBox[{"1", "/", "v42"}]}]}]], "Input",
 CellChangeTimes->{{3.6798126910935974`*^9, 3.679812712037795*^9}}],

Cell[BoxData["1.426116014369767132992432793620760881474445174589195723549`19.\
999999999999996"], "Output",
 CellChangeTimes->{3.679812734785096*^9, 3.6798463004102974`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Results for Sec. 5.3 (Nonlocality of noisy three-qubit GHZ states)\
\>", "Section",
 CellChangeTimes->{{3.6797602528703012`*^9, 3.679760267721323*^9}, {
   3.679760396921505*^9, 3.6797604114195256`*^9}, {3.679760466807604*^9, 
   3.6797604831376266`*^9}, 3.6797606923859196`*^9, {3.683001175823881*^9, 
   3.6830011759388876`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Certification of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", 
    RowBox[{"(", "16", ")"}]], TraditionalForm]]],
 " \[LessEqual] 0.4932"
}], "Subsection",
 CellChangeTimes->{{3.679760500937651*^9, 3.6797605301896925`*^9}, {
  3.679845612193934*^9, 3.67984561754224*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "W", " ", "Bell", " ", "expression", " ", "coming", " ", 
     "from", " ", "the", " ", "modified", " ", 
     RowBox[{"Gilbert", "'"}], "s", " ", "algorithm", " ", "rounded", " ", 
     "up", " ", "to", " ", "6", "th", " ", "digit", " ", "and", " ", 
     RowBox[{"rescaled", ".", " ", "\[IndentingNewLine]", "W"}], " ", "has", 
     " ", "16", "x16x16"}], " ", "=", " ", 
    RowBox[{"4096", " ", "entries"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"W", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1790"},
        {"1473"},
        {"283"},
        {"1674"},
        {"946"},
        {"207"},
        {
         RowBox[{"-", "1308"}]},
        {
         RowBox[{"-", "2381"}]},
        {"33"},
        {"2446"},
        {"1322"},
        {
         RowBox[{"-", "217"}]},
        {
         RowBox[{"-", "1197"}]},
        {
         RowBox[{"-", "1447"}]},
        {
         RowBox[{"-", "287"}]},
        {
         RowBox[{"-", "1410"}]},
        {"1370"},
        {"523"},
        {"1423"},
        {"1137"},
        {"57"},
        {
         RowBox[{"-", "1234"}]},
        {
         RowBox[{"-", "2391"}]},
        {"184"},
        {"2467"},
        {"1327"},
        {
         RowBox[{"-", "58"}]},
        {
         RowBox[{"-", "1135"}]},
        {
         RowBox[{"-", "1696"}]},
        {
         RowBox[{"-", "321"}]},
        {
         RowBox[{"-", "1423"}]},
        {
         RowBox[{"-", "1818"}]},
        {"330"},
        {"1446"},
        {"951"},
        {"99"},
        {
         RowBox[{"-", "1406"}]},
        {
         RowBox[{"-", "2344"}]},
        {"59"},
        {"2449"},
        {"1215"},
        {
         RowBox[{"-", "95"}]},
        {
         RowBox[{"-", "974"}]},
        {
         RowBox[{"-", "1644"}]},
        {
         RowBox[{"-", "568"}]},
        {
         RowBox[{"-", "1403"}]},
        {
         RowBox[{"-", "1813"}]},
        {
         RowBox[{"-", "1349"}]},
        {"1555"},
        {"1104"},
        {"206"},
        {
         RowBox[{"-", "1224"}]},
        {
         RowBox[{"-", "2255"}]},
        {"370"},
        {"2373"},
        {"1227"},
        {
         RowBox[{"-", "180"}]},
        {
         RowBox[{"-", "1092"}]},
        {
         RowBox[{"-", "1659"}]},
        {
         RowBox[{"-", "516"}]},
        {
         RowBox[{"-", "1761"}]},
        {
         RowBox[{"-", "1990"}]},
        {
         RowBox[{"-", "1447"}]},
        {
         RowBox[{"-", "440"}]},
        {"852"},
        {"233"},
        {
         RowBox[{"-", "1381"}]},
        {
         RowBox[{"-", "2466"}]},
        {
         RowBox[{"-", "41"}]},
        {"2297"},
        {"1433"},
        {
         RowBox[{"-", "85"}]},
        {
         RowBox[{"-", "943"}]},
        {
         RowBox[{"-", "1437"}]},
        {
         RowBox[{"-", "332"}]},
        {
         RowBox[{"-", "1423"}]},
        {
         RowBox[{"-", "2092"}]},
        {
         RowBox[{"-", "1354"}]},
        {
         RowBox[{"-", "408"}]},
        {
         RowBox[{"-", "1663"}]},
        {"153"},
        {
         RowBox[{"-", "1359"}]},
        {
         RowBox[{"-", "2367"}]},
        {"90"},
        {"2409"},
        {"1203"},
        {
         RowBox[{"-", "259"}]},
        {
         RowBox[{"-", "1136"}]},
        {
         RowBox[{"-", "1491"}]},
        {
         RowBox[{"-", "367"}]},
        {
         RowBox[{"-", "1423"}]},
        {
         RowBox[{"-", "1845"}]},
        {
         RowBox[{"-", "1632"}]},
        {
         RowBox[{"-", "351"}]},
        {
         RowBox[{"-", "1512"}]},
        {
         RowBox[{"-", "985"}]},
        {
         RowBox[{"-", "1258"}]},
        {
         RowBox[{"-", "2493"}]},
        {
         RowBox[{"-", "1"}]},
        {"2406"},
        {"1372"},
        {
         RowBox[{"-", "288"}]},
        {
         RowBox[{"-", "849"}]},
        {
         RowBox[{"-", "1431"}]},
        {
         RowBox[{"-", "321"}]},
        {
         RowBox[{"-", "1543"}]},
        {
         RowBox[{"-", "1829"}]},
        {
         RowBox[{"-", "1454"}]},
        {
         RowBox[{"-", "568"}]},
        {
         RowBox[{"-", "1449"}]},
        {
         RowBox[{"-", "1031"}]},
        {
         RowBox[{"-", "191"}]},
        {
         RowBox[{"-", "2454"}]},
        {"191"},
        {"2383"},
        {"1322"},
        {
         RowBox[{"-", "25"}]},
        {
         RowBox[{"-", "1078"}]},
        {
         RowBox[{"-", "1637"}]},
        {
         RowBox[{"-", "429"}]},
        {
         RowBox[{"-", "1450"}]},
        {
         RowBox[{"-", "1898"}]},
        {
         RowBox[{"-", "1452"}]},
        {
         RowBox[{"-", "332"}]},
        {
         RowBox[{"-", "1607"}]},
        {
         RowBox[{"-", "918"}]},
        {
         RowBox[{"-", "42"}]},
        {"1398"},
        {"14"},
        {"2451"},
        {"1299"},
        {
         RowBox[{"-", "159"}]},
        {
         RowBox[{"-", "963"}]},
        {
         RowBox[{"-", "1643"}]},
        {
         RowBox[{"-", "284"}]},
        {
         RowBox[{"-", "1479"}]},
        {
         RowBox[{"-", "1738"}]},
        {
         RowBox[{"-", "1399"}]},
        {
         RowBox[{"-", "400"}]},
        {
         RowBox[{"-", "1481"}]},
        {
         RowBox[{"-", "1187"}]},
        {
         RowBox[{"-", "211"}]},
        {"1358"},
        {"2493"},
        {"2452"},
        {"1362"},
        {
         RowBox[{"-", "84"}]},
        {
         RowBox[{"-", "1053"}]},
        {
         RowBox[{"-", "1572"}]},
        {
         RowBox[{"-", "442"}]},
        {
         RowBox[{"-", "1420"}]},
        {
         RowBox[{"-", "1813"}]},
        {
         RowBox[{"-", "1353"}]},
        {
         RowBox[{"-", "282"}]},
        {
         RowBox[{"-", "1556"}]},
        {
         RowBox[{"-", "1011"}]},
        {
         RowBox[{"-", "256"}]},
        {"1226"},
        {"2539"},
        {"76"},
        {"1395"},
        {
         RowBox[{"-", "49"}]},
        {
         RowBox[{"-", "981"}]},
        {
         RowBox[{"-", "1501"}]},
        {
         RowBox[{"-", "311"}]},
        {
         RowBox[{"-", "1479"}]},
        {
         RowBox[{"-", "1826"}]},
        {
         RowBox[{"-", "1371"}]},
        {
         RowBox[{"-", "373"}]},
        {
         RowBox[{"-", "1452"}]},
        {
         RowBox[{"-", "1199"}]},
        {"36"},
        {"1169"},
        {"2375"},
        {"18"},
        {
         RowBox[{"-", "2344"}]},
        {
         RowBox[{"-", "232"}]},
        {
         RowBox[{"-", "944"}]},
        {
         RowBox[{"-", "1449"}]},
        {
         RowBox[{"-", "329"}]},
        {
         RowBox[{"-", "1501"}]},
        {
         RowBox[{"-", "1914"}]},
        {
         RowBox[{"-", "1343"}]},
        {
         RowBox[{"-", "368"}]},
        {
         RowBox[{"-", "1522"}]},
        {
         RowBox[{"-", "905"}]},
        {
         RowBox[{"-", "7"}]},
        {"1381"},
        {"2142"},
        {
         RowBox[{"-", "4"}]},
        {
         RowBox[{"-", "2398"}]},
        {
         RowBox[{"-", "1386"}]},
        {
         RowBox[{"-", "1091"}]},
        {
         RowBox[{"-", "1662"}]},
        {
         RowBox[{"-", "479"}]},
        {
         RowBox[{"-", "1716"}]},
        {
         RowBox[{"-", "2074"}]},
        {
         RowBox[{"-", "1757"}]},
        {
         RowBox[{"-", "582"}]},
        {
         RowBox[{"-", "1763"}]},
        {
         RowBox[{"-", "1220"}]},
        {
         RowBox[{"-", "273"}]},
        {"1154"},
        {"2193"},
        {"737"},
        {
         RowBox[{"-", "2231"}]},
        {
         RowBox[{"-", "1156"}]},
        {"234"},
        {
         RowBox[{"-", "1653"}]},
        {
         RowBox[{"-", "286"}]},
        {
         RowBox[{"-", "1416"}]},
        {
         RowBox[{"-", "1897"}]},
        {
         RowBox[{"-", "1358"}]},
        {
         RowBox[{"-", "610"}]},
        {
         RowBox[{"-", "1468"}]},
        {
         RowBox[{"-", "1108"}]},
        {
         RowBox[{"-", "49"}]},
        {"1366"},
        {"2459"},
        {"79"},
        {
         RowBox[{"-", "2169"}]},
        {
         RowBox[{"-", "1373"}]},
        {"68"},
        {"1036"},
        {
         RowBox[{"-", "353"}]},
        {
         RowBox[{"-", "1422"}]},
        {
         RowBox[{"-", "1848"}]},
        {
         RowBox[{"-", "1420"}]},
        {
         RowBox[{"-", "352"}]},
        {
         RowBox[{"-", "1540"}]},
        {
         RowBox[{"-", "1036"}]},
        {"37"},
        {"1027"},
        {"2450"},
        {"41"},
        {
         RowBox[{"-", "2515"}]},
        {
         RowBox[{"-", "1178"}]},
        {"17"},
        {"1192"},
        {"1536"},
        {
         RowBox[{"-", "1442"}]},
        {
         RowBox[{"-", "1846"}]},
        {
         RowBox[{"-", "1630"}]},
        {
         RowBox[{"-", "243"}]},
        {
         RowBox[{"-", "1525"}]},
        {
         RowBox[{"-", "1067"}]},
        {
         RowBox[{"-", "35"}]},
        {"1344"},
        {"2467"},
        {"85"},
        {
         RowBox[{"-", "2377"}]},
        {
         RowBox[{"-", "1396"}]},
        {"294"},
        {"918"},
        {"1433"},
        {"292"},
        {"1355"},
        {"303"},
        {"1572"},
        {"1160"},
        {"78"},
        {
         RowBox[{"-", "1385"}]},
        {
         RowBox[{"-", "2341"}]},
        {"91"},
        {"2506"},
        {"1274"},
        {"41"},
        {
         RowBox[{"-", "1145"}]},
        {
         RowBox[{"-", "1418"}]},
        {
         RowBox[{"-", "370"}]},
        {
         RowBox[{"-", "1393"}]},
        {
         RowBox[{"-", "1750"}]},
        {"362"},
        {"1733"},
        {"962"},
        {"103"},
        {
         RowBox[{"-", "1304"}]},
        {
         RowBox[{"-", "2460"}]},
        {"110"},
        {"2480"},
        {"1406"},
        {
         RowBox[{"-", "121"}]},
        {
         RowBox[{"-", "1005"}]},
        {
         RowBox[{"-", "1572"}]},
        {
         RowBox[{"-", "412"}]},
        {
         RowBox[{"-", "1540"}]},
        {
         RowBox[{"-", "1811"}]},
        {
         RowBox[{"-", "1336"}]},
        {"1574"},
        {"914"},
        {"75"},
        {
         RowBox[{"-", "1304"}]},
        {
         RowBox[{"-", "2275"}]},
        {
         RowBox[{"-", "123"}]},
        {"2440"},
        {"1325"},
        {
         RowBox[{"-", "234"}]},
        {
         RowBox[{"-", "1129"}]},
        {
         RowBox[{"-", "1580"}]},
        {
         RowBox[{"-", "347"}]},
        {
         RowBox[{"-", "1439"}]},
        {
         RowBox[{"-", "1963"}]},
        {
         RowBox[{"-", "1423"}]},
        {
         RowBox[{"-", "357"}]},
        {"891"},
        {"61"},
        {
         RowBox[{"-", "1221"}]},
        {
         RowBox[{"-", "2574"}]},
        {
         RowBox[{"-", "332"}]},
        {"2135"},
        {"1345"},
        {
         RowBox[{"-", "166"}]},
        {
         RowBox[{"-", "1048"}]},
        {
         RowBox[{"-", "1685"}]},
        {
         RowBox[{"-", "425"}]},
        {
         RowBox[{"-", "1460"}]},
        {
         RowBox[{"-", "1940"}]},
        {
         RowBox[{"-", "1671"}]},
        {
         RowBox[{"-", "327"}]},
        {
         RowBox[{"-", "1571"}]},
        {
         RowBox[{"-", "129"}]},
        {
         RowBox[{"-", "1151"}]},
        {
         RowBox[{"-", "2457"}]},
        {
         RowBox[{"-", "1"}]},
        {"2337"},
        {"1416"},
        {
         RowBox[{"-", "4"}]},
        {
         RowBox[{"-", "1053"}]},
        {
         RowBox[{"-", "1434"}]},
        {
         RowBox[{"-", "357"}]},
        {
         RowBox[{"-", "1445"}]},
        {
         RowBox[{"-", "1776"}]},
        {
         RowBox[{"-", "1441"}]},
        {
         RowBox[{"-", "346"}]},
        {
         RowBox[{"-", "1527"}]},
        {
         RowBox[{"-", "1185"}]},
        {
         RowBox[{"-", "1298"}]},
        {
         RowBox[{"-", "2387"}]},
        {"51"},
        {"2445"},
        {"1292"},
        {
         RowBox[{"-", "51"}]},
        {
         RowBox[{"-", "1185"}]},
        {
         RowBox[{"-", "1520"}]},
        {
         RowBox[{"-", "319"}]},
        {
         RowBox[{"-", "1531"}]},
        {
         RowBox[{"-", "1824"}]},
        {
         RowBox[{"-", "1380"}]},
        {
         RowBox[{"-", "335"}]},
        {
         RowBox[{"-", "1621"}]},
        {
         RowBox[{"-", "888"}]},
        {"3"},
        {
         RowBox[{"-", "2292"}]},
        {"92"},
        {"2464"},
        {"1330"},
        {
         RowBox[{"-", "111"}]},
        {
         RowBox[{"-", "1137"}]},
        {
         RowBox[{"-", "1442"}]},
        {
         RowBox[{"-", "297"}]},
        {
         RowBox[{"-", "1380"}]},
        {
         RowBox[{"-", "1930"}]},
        {
         RowBox[{"-", "1355"}]},
        {
         RowBox[{"-", "238"}]},
        {
         RowBox[{"-", "1484"}]},
        {
         RowBox[{"-", "1043"}]},
        {
         RowBox[{"-", "56"}]},
        {"1285"},
        {"57"},
        {"2556"},
        {"1302"},
        {
         RowBox[{"-", "60"}]},
        {
         RowBox[{"-", "1016"}]},
        {
         RowBox[{"-", "1546"}]},
        {
         RowBox[{"-", "620"}]},
        {
         RowBox[{"-", "1346"}]},
        {
         RowBox[{"-", "1802"}]},
        {
         RowBox[{"-", "1389"}]},
        {
         RowBox[{"-", "398"}]},
        {
         RowBox[{"-", "1418"}]},
        {
         RowBox[{"-", "984"}]},
        {
         RowBox[{"-", "170"}]},
        {"1383"},
        {"2423"},
        {"2539"},
        {"1355"},
        {
         RowBox[{"-", "60"}]},
        {
         RowBox[{"-", "989"}]},
        {
         RowBox[{"-", "1562"}]},
        {
         RowBox[{"-", "347"}]},
        {
         RowBox[{"-", "1366"}]},
        {
         RowBox[{"-", "1758"}]},
        {
         RowBox[{"-", "1393"}]},
        {
         RowBox[{"-", "419"}]},
        {
         RowBox[{"-", "1745"}]},
        {
         RowBox[{"-", "912"}]},
        {
         RowBox[{"-", "88"}]},
        {"1068"},
        {"2469"},
        {"57"},
        {"1442"},
        {
         RowBox[{"-", "13"}]},
        {
         RowBox[{"-", "997"}]},
        {
         RowBox[{"-", "1523"}]},
        {
         RowBox[{"-", "308"}]},
        {
         RowBox[{"-", "1443"}]},
        {
         RowBox[{"-", "1773"}]},
        {
         RowBox[{"-", "1329"}]},
        {
         RowBox[{"-", "406"}]},
        {
         RowBox[{"-", "1542"}]},
        {
         RowBox[{"-", "941"}]},
        {"36"},
        {"1400"},
        {"2111"},
        {"115"},
        {
         RowBox[{"-", "2450"}]},
        {
         RowBox[{"-", "175"}]},
        {
         RowBox[{"-", "1088"}]},
        {
         RowBox[{"-", "1576"}]},
        {
         RowBox[{"-", "338"}]},
        {
         RowBox[{"-", "1651"}]},
        {
         RowBox[{"-", "1999"}]},
        {
         RowBox[{"-", "1486"}]},
        {
         RowBox[{"-", "442"}]},
        {
         RowBox[{"-", "1585"}]},
        {
         RowBox[{"-", "1134"}]},
        {
         RowBox[{"-", "325"}]},
        {"1253"},
        {"2236"},
        {"425"},
        {
         RowBox[{"-", "2253"}]},
        {
         RowBox[{"-", "1068"}]},
        {
         RowBox[{"-", "1161"}]},
        {
         RowBox[{"-", "1447"}]},
        {
         RowBox[{"-", "259"}]},
        {
         RowBox[{"-", "1535"}]},
        {
         RowBox[{"-", "2057"}]},
        {
         RowBox[{"-", "1461"}]},
        {
         RowBox[{"-", "251"}]},
        {
         RowBox[{"-", "1568"}]},
        {
         RowBox[{"-", "1033"}]},
        {
         RowBox[{"-", "150"}]},
        {"1449"},
        {"2401"},
        {"91"},
        {
         RowBox[{"-", "2266"}]},
        {
         RowBox[{"-", "1352"}]},
        {"6"},
        {
         RowBox[{"-", "1410"}]},
        {
         RowBox[{"-", "257"}]},
        {
         RowBox[{"-", "1366"}]},
        {
         RowBox[{"-", "1793"}]},
        {
         RowBox[{"-", "1494"}]},
        {
         RowBox[{"-", "303"}]},
        {
         RowBox[{"-", "1593"}]},
        {
         RowBox[{"-", "1038"}]},
        {
         RowBox[{"-", "10"}]},
        {"1308"},
        {"2497"},
        {
         RowBox[{"-", "24"}]},
        {
         RowBox[{"-", "2272"}]},
        {
         RowBox[{"-", "1256"}]},
        {
         RowBox[{"-", "43"}]},
        {"907"},
        {
         RowBox[{"-", "562"}]},
        {
         RowBox[{"-", "1429"}]},
        {
         RowBox[{"-", "1767"}]},
        {
         RowBox[{"-", "1344"}]},
        {
         RowBox[{"-", "336"}]},
        {
         RowBox[{"-", "1742"}]},
        {
         RowBox[{"-", "976"}]},
        {
         RowBox[{"-", "88"}]},
        {"1355"},
        {"2302"},
        {
         RowBox[{"-", "4"}]},
        {
         RowBox[{"-", "2394"}]},
        {
         RowBox[{"-", "1372"}]},
        {"201"},
        {"946"},
        {"1490"},
        {
         RowBox[{"-", "1473"}]},
        {
         RowBox[{"-", "1857"}]},
        {
         RowBox[{"-", "1512"}]},
        {
         RowBox[{"-", "356"}]},
        {
         RowBox[{"-", "1549"}]},
        {
         RowBox[{"-", "1007"}]},
        {
         RowBox[{"-", "111"}]},
        {"1416"},
        {"1954"},
        {
         RowBox[{"-", "269"}]},
        {
         RowBox[{"-", "2337"}]},
        {
         RowBox[{"-", "1333"}]},
        {"149"},
        {"1112"},
        {"1688"},
        {"416"},
        {
         RowBox[{"-", "1804"}]},
        {
         RowBox[{"-", "1355"}]},
        {
         RowBox[{"-", "487"}]},
        {
         RowBox[{"-", "1531"}]},
        {
         RowBox[{"-", "1023"}]},
        {
         RowBox[{"-", "109"}]},
        {"1329"},
        {"2365"},
        {
         RowBox[{"-", "63"}]},
        {
         RowBox[{"-", "2236"}]},
        {
         RowBox[{"-", "1299"}]},
        {"38"},
        {"1070"},
        {"1589"},
        {"298"},
        {"1378"},
        {"462"},
        {"1555"},
        {"1178"},
        {"150"},
        {
         RowBox[{"-", "1374"}]},
        {
         RowBox[{"-", "2576"}]},
        {
         RowBox[{"-", "80"}]},
        {"2476"},
        {"972"},
        {
         RowBox[{"-", "68"}]},
        {
         RowBox[{"-", "944"}]},
        {
         RowBox[{"-", "1766"}]},
        {
         RowBox[{"-", "319"}]},
        {
         RowBox[{"-", "1631"}]},
        {
         RowBox[{"-", "1837"}]},
        {
         RowBox[{"-", "1482"}]},
        {"1647"},
        {"1216"},
        {"41"},
        {
         RowBox[{"-", "1336"}]},
        {
         RowBox[{"-", "2451"}]},
        {
         RowBox[{"-", "149"}]},
        {"2455"},
        {"1364"},
        {
         RowBox[{"-", "395"}]},
        {
         RowBox[{"-", "967"}]},
        {
         RowBox[{"-", "1512"}]},
        {
         RowBox[{"-", "430"}]},
        {
         RowBox[{"-", "1363"}]},
        {
         RowBox[{"-", "1944"}]},
        {
         RowBox[{"-", "1302"}]},
        {
         RowBox[{"-", "343"}]},
        {"1090"},
        {
         RowBox[{"-", "46"}]},
        {
         RowBox[{"-", "1301"}]},
        {
         RowBox[{"-", "2460"}]},
        {
         RowBox[{"-", "134"}]},
        {"2340"},
        {"1385"},
        {
         RowBox[{"-", "39"}]},
        {
         RowBox[{"-", "1468"}]},
        {
         RowBox[{"-", "1433"}]},
        {
         RowBox[{"-", "272"}]},
        {
         RowBox[{"-", "1366"}]},
        {
         RowBox[{"-", "1988"}]},
        {
         RowBox[{"-", "1675"}]},
        {
         RowBox[{"-", "323"}]},
        {
         RowBox[{"-", "1440"}]},
        {"157"},
        {
         RowBox[{"-", "1459"}]},
        {
         RowBox[{"-", "2409"}]},
        {
         RowBox[{"-", "62"}]},
        {"2323"},
        {"1333"},
        {
         RowBox[{"-", "53"}]},
        {
         RowBox[{"-", "946"}]},
        {
         RowBox[{"-", "1762"}]},
        {
         RowBox[{"-", "369"}]},
        {
         RowBox[{"-", "1342"}]},
        {
         RowBox[{"-", "1878"}]},
        {
         RowBox[{"-", "1448"}]},
        {
         RowBox[{"-", "376"}]},
        {
         RowBox[{"-", "1402"}]},
        {
         RowBox[{"-", "888"}]},
        {
         RowBox[{"-", "1259"}]},
        {
         RowBox[{"-", "2183"}]},
        {
         RowBox[{"-", "4"}]},
        {"2422"},
        {"1351"},
        {"40"},
        {
         RowBox[{"-", "1030"}]},
        {
         RowBox[{"-", "1508"}]},
        {
         RowBox[{"-", "682"}]},
        {
         RowBox[{"-", "1421"}]},
        {
         RowBox[{"-", "1809"}]},
        {
         RowBox[{"-", "1428"}]},
        {
         RowBox[{"-", "331"}]},
        {
         RowBox[{"-", "1702"}]},
        {
         RowBox[{"-", "1218"}]},
        {
         RowBox[{"-", "198"}]},
        {
         RowBox[{"-", "2119"}]},
        {"67"},
        {"2454"},
        {"1382"},
        {
         RowBox[{"-", "43"}]},
        {
         RowBox[{"-", "969"}]},
        {
         RowBox[{"-", "1749"}]},
        {
         RowBox[{"-", "155"}]},
        {
         RowBox[{"-", "1741"}]},
        {
         RowBox[{"-", "1788"}]},
        {
         RowBox[{"-", "1359"}]},
        {
         RowBox[{"-", "227"}]},
        {
         RowBox[{"-", "1478"}]},
        {
         RowBox[{"-", "1145"}]},
        {"82"},
        {"1379"},
        {"609"},
        {"2258"},
        {"1144"},
        {
         RowBox[{"-", "191"}]},
        {
         RowBox[{"-", "1142"}]},
        {
         RowBox[{"-", "1850"}]},
        {
         RowBox[{"-", "412"}]},
        {
         RowBox[{"-", "1463"}]},
        {
         RowBox[{"-", "2448"}]},
        {
         RowBox[{"-", "1637"}]},
        {
         RowBox[{"-", "432"}]},
        {
         RowBox[{"-", "1593"}]},
        {
         RowBox[{"-", "1081"}]},
        {
         RowBox[{"-", "304"}]},
        {"1164"},
        {"2219"},
        {"2231"},
        {"1457"},
        {
         RowBox[{"-", "156"}]},
        {
         RowBox[{"-", "929"}]},
        {
         RowBox[{"-", "1433"}]},
        {
         RowBox[{"-", "385"}]},
        {
         RowBox[{"-", "1619"}]},
        {
         RowBox[{"-", "1735"}]},
        {
         RowBox[{"-", "1789"}]},
        {
         RowBox[{"-", "230"}]},
        {
         RowBox[{"-", "1485"}]},
        {
         RowBox[{"-", "879"}]},
        {
         RowBox[{"-", "47"}]},
        {"1264"},
        {"2507"},
        {"92"},
        {"1293"},
        {
         RowBox[{"-", "32"}]},
        {
         RowBox[{"-", "1010"}]},
        {
         RowBox[{"-", "1395"}]},
        {
         RowBox[{"-", "350"}]},
        {
         RowBox[{"-", "1313"}]},
        {
         RowBox[{"-", "1794"}]},
        {
         RowBox[{"-", "1379"}]},
        {
         RowBox[{"-", "739"}]},
        {
         RowBox[{"-", "1415"}]},
        {
         RowBox[{"-", "1180"}]},
        {"1"},
        {"1296"},
        {"2233"},
        {"174"},
        {
         RowBox[{"-", "2534"}]},
        {
         RowBox[{"-", "348"}]},
        {
         RowBox[{"-", "1044"}]},
        {
         RowBox[{"-", "1638"}]},
        {
         RowBox[{"-", "432"}]},
        {
         RowBox[{"-", "1503"}]},
        {
         RowBox[{"-", "2009"}]},
        {
         RowBox[{"-", "1611"}]},
        {
         RowBox[{"-", "455"}]},
        {
         RowBox[{"-", "1998"}]},
        {
         RowBox[{"-", "1077"}]},
        {
         RowBox[{"-", "213"}]},
        {"1229"},
        {"2219"},
        {
         RowBox[{"-", "477"}]},
        {
         RowBox[{"-", "2177"}]},
        {
         RowBox[{"-", "1287"}]},
        {
         RowBox[{"-", "1135"}]},
        {
         RowBox[{"-", "1452"}]},
        {
         RowBox[{"-", "311"}]},
        {
         RowBox[{"-", "1422"}]},
        {
         RowBox[{"-", "1936"}]},
        {
         RowBox[{"-", "1456"}]},
        {
         RowBox[{"-", "308"}]},
        {
         RowBox[{"-", "1522"}]},
        {
         RowBox[{"-", "1265"}]},
        {
         RowBox[{"-", "28"}]},
        {"1142"},
        {"2464"},
        {"9"},
        {
         RowBox[{"-", "2098"}]},
        {
         RowBox[{"-", "1316"}]},
        {"160"},
        {
         RowBox[{"-", "1963"}]},
        {
         RowBox[{"-", "259"}]},
        {
         RowBox[{"-", "1368"}]},
        {
         RowBox[{"-", "1918"}]},
        {
         RowBox[{"-", "1541"}]},
        {
         RowBox[{"-", "242"}]},
        {
         RowBox[{"-", "1589"}]},
        {
         RowBox[{"-", "885"}]},
        {
         RowBox[{"-", "437"}]},
        {"1458"},
        {"2606"},
        {"133"},
        {
         RowBox[{"-", "2360"}]},
        {
         RowBox[{"-", "1310"}]},
        {
         RowBox[{"-", "38"}]},
        {"857"},
        {
         RowBox[{"-", "396"}]},
        {
         RowBox[{"-", "1238"}]},
        {
         RowBox[{"-", "1901"}]},
        {
         RowBox[{"-", "1348"}]},
        {
         RowBox[{"-", "321"}]},
        {
         RowBox[{"-", "1523"}]},
        {
         RowBox[{"-", "1144"}]},
        {
         RowBox[{"-", "11"}]},
        {"937"},
        {"2550"},
        {"61"},
        {
         RowBox[{"-", "2503"}]},
        {
         RowBox[{"-", "1129"}]},
        {"210"},
        {"1035"},
        {"1383"},
        {
         RowBox[{"-", "1673"}]},
        {
         RowBox[{"-", "1774"}]},
        {
         RowBox[{"-", "1418"}]},
        {
         RowBox[{"-", "256"}]},
        {
         RowBox[{"-", "1433"}]},
        {
         RowBox[{"-", "1129"}]},
        {"11"},
        {"1386"},
        {"2057"},
        {"95"},
        {
         RowBox[{"-", "2460"}]},
        {
         RowBox[{"-", "1426"}]},
        {
         RowBox[{"-", "1"}]},
        {"1044"},
        {"1306"},
        {"240"},
        {
         RowBox[{"-", "2349"}]},
        {
         RowBox[{"-", "1743"}]},
        {
         RowBox[{"-", "640"}]},
        {
         RowBox[{"-", "1791"}]},
        {
         RowBox[{"-", "1375"}]},
        {
         RowBox[{"-", "441"}]},
        {"945"},
        {"2183"},
        {
         RowBox[{"-", "418"}]},
        {
         RowBox[{"-", "1887"}]},
        {
         RowBox[{"-", "940"}]},
        {"441"},
        {"1406"},
        {"1935"},
        {"794"},
        {"1862"},
        {
         RowBox[{"-", "1512"}]},
        {
         RowBox[{"-", "213"}]},
        {
         RowBox[{"-", "1641"}]},
        {
         RowBox[{"-", "824"}]},
        {
         RowBox[{"-", "20"}]},
        {"1489"},
        {"2521"},
        {"95"},
        {
         RowBox[{"-", "1937"}]},
        {
         RowBox[{"-", "1479"}]},
        {"12"},
        {"898"},
        {"1527"},
        {"367"},
        {"1299"},
        {"1786"},
        {"1513"},
        {"1183"},
        {"213"},
        {
         RowBox[{"-", "1275"}]},
        {
         RowBox[{"-", "2404"}]},
        {"105"},
        {"2547"},
        {"1391"},
        {
         RowBox[{"-", "77"}]},
        {
         RowBox[{"-", "1032"}]},
        {
         RowBox[{"-", "1445"}]},
        {
         RowBox[{"-", "481"}]},
        {
         RowBox[{"-", "1371"}]},
        {
         RowBox[{"-", "1996"}]},
        {
         RowBox[{"-", "1447"}]},
        {
         RowBox[{"-", "453"}]},
        {"1025"},
        {"376"},
        {
         RowBox[{"-", "1441"}]},
        {
         RowBox[{"-", "2336"}]},
        {"173"},
        {"2511"},
        {"1427"},
        {
         RowBox[{"-", "91"}]},
        {
         RowBox[{"-", "912"}]},
        {
         RowBox[{"-", "1411"}]},
        {
         RowBox[{"-", "325"}]},
        {
         RowBox[{"-", "1472"}]},
        {
         RowBox[{"-", "1773"}]},
        {
         RowBox[{"-", "1457"}]},
        {
         RowBox[{"-", "409"}]},
        {
         RowBox[{"-", "1600"}]},
        {"88"},
        {
         RowBox[{"-", "1098"}]},
        {
         RowBox[{"-", "2386"}]},
        {"162"},
        {"2517"},
        {"1379"},
        {
         RowBox[{"-", "56"}]},
        {
         RowBox[{"-", "940"}]},
        {
         RowBox[{"-", "1494"}]},
        {
         RowBox[{"-", "266"}]},
        {
         RowBox[{"-", "1392"}]},
        {
         RowBox[{"-", "1785"}]},
        {
         RowBox[{"-", "1504"}]},
        {
         RowBox[{"-", "393"}]},
        {
         RowBox[{"-", "1433"}]},
        {
         RowBox[{"-", "1103"}]},
        {
         RowBox[{"-", "1297"}]},
        {
         RowBox[{"-", "2104"}]},
        {"43"},
        {"2571"},
        {"1333"},
        {
         RowBox[{"-", "207"}]},
        {
         RowBox[{"-", "1038"}]},
        {
         RowBox[{"-", "1417"}]},
        {
         RowBox[{"-", "331"}]},
        {
         RowBox[{"-", "1424"}]},
        {
         RowBox[{"-", "1845"}]},
        {
         RowBox[{"-", "1436"}]},
        {
         RowBox[{"-", "306"}]},
        {
         RowBox[{"-", "1690"}]},
        {
         RowBox[{"-", "1055"}]},
        {
         RowBox[{"-", "173"}]},
        {
         RowBox[{"-", "2193"}]},
        {
         RowBox[{"-", "507"}]},
        {"2324"},
        {"1279"},
        {
         RowBox[{"-", "273"}]},
        {
         RowBox[{"-", "1205"}]},
        {
         RowBox[{"-", "1616"}]},
        {
         RowBox[{"-", "305"}]},
        {
         RowBox[{"-", "1621"}]},
        {
         RowBox[{"-", "2073"}]},
        {
         RowBox[{"-", "1663"}]},
        {
         RowBox[{"-", "463"}]},
        {
         RowBox[{"-", "1715"}]},
        {
         RowBox[{"-", "1301"}]},
        {
         RowBox[{"-", "312"}]},
        {"724"},
        {
         RowBox[{"-", "449"}]},
        {"2063"},
        {"1150"},
        {
         RowBox[{"-", "293"}]},
        {
         RowBox[{"-", "1123"}]},
        {
         RowBox[{"-", "1639"}]},
        {
         RowBox[{"-", "520"}]},
        {
         RowBox[{"-", "1627"}]},
        {
         RowBox[{"-", "2139"}]},
        {
         RowBox[{"-", "1546"}]},
        {
         RowBox[{"-", "492"}]},
        {
         RowBox[{"-", "1613"}]},
        {
         RowBox[{"-", "1024"}]},
        {
         RowBox[{"-", "309"}]},
        {"1231"},
        {"2899"},
        {"2048"},
        {"1087"},
        {
         RowBox[{"-", "162"}]},
        {
         RowBox[{"-", "1089"}]},
        {
         RowBox[{"-", "1560"}]},
        {
         RowBox[{"-", "539"}]},
        {
         RowBox[{"-", "1437"}]},
        {
         RowBox[{"-", "2056"}]},
        {
         RowBox[{"-", "1601"}]},
        {
         RowBox[{"-", "395"}]},
        {
         RowBox[{"-", "1574"}]},
        {
         RowBox[{"-", "1073"}]},
        {
         RowBox[{"-", "52"}]},
        {"1161"},
        {"2307"},
        {"572"},
        {"1359"},
        {
         RowBox[{"-", "226"}]},
        {
         RowBox[{"-", "966"}]},
        {
         RowBox[{"-", "1424"}]},
        {
         RowBox[{"-", "277"}]},
        {
         RowBox[{"-", "1523"}]},
        {
         RowBox[{"-", "2084"}]},
        {
         RowBox[{"-", "1408"}]},
        {
         RowBox[{"-", "160"}]},
        {
         RowBox[{"-", "1478"}]},
        {
         RowBox[{"-", "960"}]},
        {"15"},
        {"1422"},
        {"2316"},
        {
         RowBox[{"-", "118"}]},
        {
         RowBox[{"-", "2226"}]},
        {
         RowBox[{"-", "249"}]},
        {
         RowBox[{"-", "1305"}]},
        {
         RowBox[{"-", "1572"}]},
        {
         RowBox[{"-", "375"}]},
        {
         RowBox[{"-", "1552"}]},
        {
         RowBox[{"-", "1874"}]},
        {
         RowBox[{"-", "1434"}]},
        {
         RowBox[{"-", "342"}]},
        {
         RowBox[{"-", "1492"}]},
        {
         RowBox[{"-", "1131"}]},
        {
         RowBox[{"-", "277"}]},
        {"1214"},
        {"2203"},
        {"235"},
        {
         RowBox[{"-", "2373"}]},
        {
         RowBox[{"-", "1029"}]},
        {
         RowBox[{"-", "1098"}]},
        {
         RowBox[{"-", "1610"}]},
        {
         RowBox[{"-", "350"}]},
        {
         RowBox[{"-", "1371"}]},
        {
         RowBox[{"-", "1843"}]},
        {
         RowBox[{"-", "1456"}]},
        {
         RowBox[{"-", "291"}]},
        {
         RowBox[{"-", "1381"}]},
        {
         RowBox[{"-", "963"}]},
        {
         RowBox[{"-", "64"}]},
        {"1442"},
        {"2362"},
        {
         RowBox[{"-", "137"}]},
        {
         RowBox[{"-", "2251"}]},
        {
         RowBox[{"-", "1463"}]},
        {"242"},
        {
         RowBox[{"-", "1579"}]},
        {
         RowBox[{"-", "542"}]},
        {
         RowBox[{"-", "1476"}]},
        {
         RowBox[{"-", "1827"}]},
        {
         RowBox[{"-", "1488"}]},
        {
         RowBox[{"-", "295"}]},
        {
         RowBox[{"-", "1450"}]},
        {
         RowBox[{"-", "884"}]},
        {"19"},
        {"1353"},
        {"2176"},
        {
         RowBox[{"-", "279"}]},
        {
         RowBox[{"-", "2558"}]},
        {
         RowBox[{"-", "1184"}]},
        {
         RowBox[{"-", "3"}]},
        {"1200"},
        {
         RowBox[{"-", "736"}]},
        {
         RowBox[{"-", "1515"}]},
        {
         RowBox[{"-", "1776"}]},
        {
         RowBox[{"-", "1431"}]},
        {
         RowBox[{"-", "258"}]},
        {
         RowBox[{"-", "1387"}]},
        {
         RowBox[{"-", "983"}]},
        {"60"},
        {"1249"},
        {"2324"},
        {
         RowBox[{"-", "110"}]},
        {
         RowBox[{"-", "2369"}]},
        {
         RowBox[{"-", "1373"}]},
        {"170"},
        {"926"},
        {"1499"},
        {
         RowBox[{"-", "1494"}]},
        {
         RowBox[{"-", "2018"}]},
        {
         RowBox[{"-", "1449"}]},
        {
         RowBox[{"-", "333"}]},
        {
         RowBox[{"-", "1509"}]},
        {
         RowBox[{"-", "1005"}]},
        {"65"},
        {"1296"},
        {"2302"},
        {
         RowBox[{"-", "55"}]},
        {
         RowBox[{"-", "2523"}]},
        {
         RowBox[{"-", "1309"}]},
        {"318"},
        {"1137"},
        {"1344"},
        {"385"},
        {
         RowBox[{"-", "2262"}]},
        {
         RowBox[{"-", "1623"}]},
        {
         RowBox[{"-", "260"}]},
        {
         RowBox[{"-", "1532"}]},
        {
         RowBox[{"-", "952"}]},
        {
         RowBox[{"-", "238"}]},
        {"1319"},
        {"2219"},
        {"55"},
        {
         RowBox[{"-", "2428"}]},
        {
         RowBox[{"-", "1402"}]},
        {"154"},
        {"912"},
        {"1527"},
        {"141"},
        {"1547"},
        {
         RowBox[{"-", "1439"}]},
        {
         RowBox[{"-", "412"}]},
        {
         RowBox[{"-", "1455"}]},
        {
         RowBox[{"-", "822"}]},
        {"48"},
        {"1466"},
        {"2377"},
        {
         RowBox[{"-", "96"}]},
        {
         RowBox[{"-", "1983"}]},
        {
         RowBox[{"-", "1297"}]},
        {
         RowBox[{"-", "103"}]},
        {"913"},
        {"1352"},
        {"267"},
        {"1566"},
        {"2036"},
        {
         RowBox[{"-", "408"}]},
        {
         RowBox[{"-", "1560"}]},
        {
         RowBox[{"-", "1204"}]},
        {"41"},
        {"1413"},
        {"2479"},
        {
         RowBox[{"-", "178"}]},
        {
         RowBox[{"-", "2490"}]},
        {
         RowBox[{"-", "1411"}]},
        {"78"},
        {"956"},
        {"1397"},
        {"354"},
        {"1465"},
        {"1894"},
        {"1620"},
        {"888"},
        {"143"},
        {
         RowBox[{"-", "1235"}]},
        {
         RowBox[{"-", "2241"}]},
        {"90"},
        {"2545"},
        {"1303"},
        {
         RowBox[{"-", "53"}]},
        {
         RowBox[{"-", "1029"}]},
        {
         RowBox[{"-", "1479"}]},
        {
         RowBox[{"-", "478"}]},
        {
         RowBox[{"-", "1527"}]},
        {
         RowBox[{"-", "1801"}]},
        {
         RowBox[{"-", "1394"}]},
        {
         RowBox[{"-", "333"}]},
        {
         RowBox[{"-", "1408"}]},
        {
         RowBox[{"-", "46"}]},
        {
         RowBox[{"-", "1154"}]},
        {
         RowBox[{"-", "2444"}]},
        {"344"},
        {"2355"},
        {"1306"},
        {
         RowBox[{"-", "195"}]},
        {
         RowBox[{"-", "1093"}]},
        {
         RowBox[{"-", "1562"}]},
        {
         RowBox[{"-", "321"}]},
        {
         RowBox[{"-", "1652"}]},
        {
         RowBox[{"-", "2001"}]},
        {
         RowBox[{"-", "1466"}]},
        {
         RowBox[{"-", "368"}]},
        {
         RowBox[{"-", "1584"}]},
        {
         RowBox[{"-", "971"}]},
        {
         RowBox[{"-", "1358"}]},
        {
         RowBox[{"-", "2396"}]},
        {"31"},
        {"2383"},
        {"1278"},
        {
         RowBox[{"-", "98"}]},
        {
         RowBox[{"-", "1003"}]},
        {
         RowBox[{"-", "1513"}]},
        {
         RowBox[{"-", "365"}]},
        {
         RowBox[{"-", "1543"}]},
        {
         RowBox[{"-", "2043"}]},
        {
         RowBox[{"-", "1326"}]},
        {
         RowBox[{"-", "331"}]},
        {
         RowBox[{"-", "1457"}]},
        {
         RowBox[{"-", "1021"}]},
        {
         RowBox[{"-", "48"}]},
        {
         RowBox[{"-", "2368"}]},
        {"150"},
        {"2395"},
        {"1241"},
        {
         RowBox[{"-", "123"}]},
        {
         RowBox[{"-", "1048"}]},
        {
         RowBox[{"-", "1463"}]},
        {
         RowBox[{"-", "230"}]},
        {
         RowBox[{"-", "1419"}]},
        {
         RowBox[{"-", "1785"}]},
        {
         RowBox[{"-", "1570"}]},
        {
         RowBox[{"-", "258"}]},
        {
         RowBox[{"-", "1519"}]},
        {
         RowBox[{"-", "910"}]},
        {
         RowBox[{"-", "21"}]},
        {"1410"},
        {"0"},
        {"2297"},
        {"1412"},
        {
         RowBox[{"-", "34"}]},
        {
         RowBox[{"-", "824"}]},
        {
         RowBox[{"-", "1304"}]},
        {
         RowBox[{"-", "154"}]},
        {
         RowBox[{"-", "1565"}]},
        {
         RowBox[{"-", "1878"}]},
        {
         RowBox[{"-", "1489"}]},
        {
         RowBox[{"-", "551"}]},
        {
         RowBox[{"-", "1434"}]},
        {
         RowBox[{"-", "915"}]},
        {"91"},
        {"1132"},
        {"2287"},
        {"2263"},
        {"1449"},
        {"37"},
        {
         RowBox[{"-", "1057"}]},
        {
         RowBox[{"-", "1447"}]},
        {
         RowBox[{"-", "192"}]},
        {
         RowBox[{"-", "1704"}]},
        {
         RowBox[{"-", "2123"}]},
        {
         RowBox[{"-", "1412"}]},
        {
         RowBox[{"-", "254"}]},
        {
         RowBox[{"-", "1676"}]},
        {
         RowBox[{"-", "945"}]},
        {
         RowBox[{"-", "2"}]},
        {"1343"},
        {"2343"},
        {
         RowBox[{"-", "81"}]},
        {"1144"},
        {
         RowBox[{"-", "23"}]},
        {
         RowBox[{"-", "991"}]},
        {
         RowBox[{"-", "1487"}]},
        {
         RowBox[{"-", "342"}]},
        {
         RowBox[{"-", "1569"}]},
        {
         RowBox[{"-", "2066"}]},
        {
         RowBox[{"-", "1654"}]},
        {
         RowBox[{"-", "227"}]},
        {
         RowBox[{"-", "1521"}]},
        {
         RowBox[{"-", "1244"}]},
        {
         RowBox[{"-", "49"}]},
        {"1250"},
        {"2386"},
        {
         RowBox[{"-", "197"}]},
        {
         RowBox[{"-", "2279"}]},
        {"35"},
        {
         RowBox[{"-", "948"}]},
        {
         RowBox[{"-", "1541"}]},
        {
         RowBox[{"-", "256"}]},
        {
         RowBox[{"-", "1423"}]},
        {
         RowBox[{"-", "1915"}]},
        {
         RowBox[{"-", "1716"}]},
        {
         RowBox[{"-", "196"}]},
        {
         RowBox[{"-", "1473"}]},
        {
         RowBox[{"-", "949"}]},
        {
         RowBox[{"-", "328"}]},
        {"1403"},
        {"2353"},
        {
         RowBox[{"-", "107"}]},
        {
         RowBox[{"-", "2288"}]},
        {
         RowBox[{"-", "1429"}]},
        {
         RowBox[{"-", "1027"}]},
        {
         RowBox[{"-", "1503"}]},
        {
         RowBox[{"-", "322"}]},
        {
         RowBox[{"-", "1484"}]},
        {
         RowBox[{"-", "1880"}]},
        {
         RowBox[{"-", "1385"}]},
        {
         RowBox[{"-", "375"}]},
        {
         RowBox[{"-", "1542"}]},
        {
         RowBox[{"-", "1093"}]},
        {
         RowBox[{"-", "37"}]},
        {"924"},
        {"2490"},
        {"44"},
        {
         RowBox[{"-", "2349"}]},
        {
         RowBox[{"-", "1228"}]},
        {
         RowBox[{"-", "9"}]},
        {
         RowBox[{"-", "1346"}]},
        {
         RowBox[{"-", "305"}]},
        {
         RowBox[{"-", "1492"}]},
        {
         RowBox[{"-", "1937"}]},
        {
         RowBox[{"-", "1396"}]},
        {
         RowBox[{"-", "324"}]},
        {
         RowBox[{"-", "1445"}]},
        {
         RowBox[{"-", "963"}]},
        {
         RowBox[{"-", "49"}]},
        {"1432"},
        {"2218"},
        {"14"},
        {
         RowBox[{"-", "2450"}]},
        {
         RowBox[{"-", "1211"}]},
        {"44"},
        {"948"},
        {
         RowBox[{"-", "509"}]},
        {
         RowBox[{"-", "1553"}]},
        {
         RowBox[{"-", "2048"}]},
        {
         RowBox[{"-", "1678"}]},
        {
         RowBox[{"-", "534"}]},
        {
         RowBox[{"-", "1669"}]},
        {
         RowBox[{"-", "1207"}]},
        {
         RowBox[{"-", "282"}]},
        {"1098"},
        {"2108"},
        {"730"},
        {
         RowBox[{"-", "2200"}]},
        {
         RowBox[{"-", "1035"}]},
        {"379"},
        {"1176"},
        {"1768"},
        {
         RowBox[{"-", "1548"}]},
        {
         RowBox[{"-", "1783"}]},
        {
         RowBox[{"-", "1382"}]},
        {
         RowBox[{"-", "479"}]},
        {
         RowBox[{"-", "1535"}]},
        {
         RowBox[{"-", "880"}]},
        {
         RowBox[{"-", "96"}]},
        {"1293"},
        {"2365"},
        {"70"},
        {
         RowBox[{"-", "2222"}]},
        {
         RowBox[{"-", "1356"}]},
        {"105"},
        {"933"},
        {"1433"},
        {"247"},
        {
         RowBox[{"-", "1758"}]},
        {
         RowBox[{"-", "1396"}]},
        {
         RowBox[{"-", "384"}]},
        {
         RowBox[{"-", "1512"}]},
        {
         RowBox[{"-", "937"}]},
        {
         RowBox[{"-", "82"}]},
        {"1172"},
        {"2168"},
        {"142"},
        {
         RowBox[{"-", "2403"}]},
        {
         RowBox[{"-", "1058"}]},
        {"61"},
        {"1241"},
        {"1415"},
        {"260"},
        {"1497"},
        {
         RowBox[{"-", "1634"}]},
        {
         RowBox[{"-", "265"}]},
        {
         RowBox[{"-", "1485"}]},
        {
         RowBox[{"-", "1053"}]},
        {
         RowBox[{"-", "77"}]},
        {"1075"},
        {"2176"},
        {
         RowBox[{"-", "80"}]},
        {
         RowBox[{"-", "2365"}]},
        {
         RowBox[{"-", "1336"}]},
        {"314"},
        {"976"},
        {"1478"},
        {"283"},
        {"1522"},
        {"2068"},
        {
         RowBox[{"-", "172"}]},
        {
         RowBox[{"-", "1481"}]},
        {
         RowBox[{"-", "986"}]},
        {
         RowBox[{"-", "106"}]},
        {"1259"},
        {"2477"},
        {"232"},
        {
         RowBox[{"-", "2319"}]},
        {
         RowBox[{"-", "873"}]},
        {"60"},
        {"1183"},
        {"1450"},
        {"366"},
        {"1615"},
        {"2283"},
        {"1632"},
        {
         RowBox[{"-", "1284"}]},
        {
         RowBox[{"-", "973"}]},
        {
         RowBox[{"-", "253"}]},
        {"1303"},
        {"2412"},
        {"91"},
        {
         RowBox[{"-", "2427"}]},
        {
         RowBox[{"-", "1315"}]},
        {"18"},
        {"931"},
        {"1679"},
        {"282"},
        {"1479"},
        {"1872"},
        {"1465"},
        {"275"},
        {"167"},
        {
         RowBox[{"-", "898"}]},
        {
         RowBox[{"-", "2912"}]},
        {
         RowBox[{"-", "459"}]},
        {"2259"},
        {"1261"},
        {
         RowBox[{"-", "232"}]},
        {
         RowBox[{"-", "1139"}]},
        {
         RowBox[{"-", "1717"}]},
        {
         RowBox[{"-", "363"}]},
        {
         RowBox[{"-", "1612"}]},
        {
         RowBox[{"-", "2091"}]},
        {
         RowBox[{"-", "1608"}]},
        {
         RowBox[{"-", "360"}]},
        {
         RowBox[{"-", "1590"}]},
        {
         RowBox[{"-", "1274"}]},
        {
         RowBox[{"-", "1508"}]},
        {
         RowBox[{"-", "2314"}]},
        {"10"},
        {"2347"},
        {"1428"},
        {"2"},
        {
         RowBox[{"-", "914"}]},
        {
         RowBox[{"-", "1605"}]},
        {
         RowBox[{"-", "332"}]},
        {
         RowBox[{"-", "1378"}]},
        {
         RowBox[{"-", "1880"}]},
        {
         RowBox[{"-", "1443"}]},
        {
         RowBox[{"-", "291"}]},
        {
         RowBox[{"-", "1340"}]},
        {
         RowBox[{"-", "882"}]},
        {
         RowBox[{"-", "259"}]},
        {
         RowBox[{"-", "2448"}]},
        {"53"},
        {"2321"},
        {"1214"},
        {"5"},
        {
         RowBox[{"-", "915"}]},
        {
         RowBox[{"-", "1484"}]},
        {
         RowBox[{"-", "269"}]},
        {
         RowBox[{"-", "1615"}]},
        {
         RowBox[{"-", "1851"}]},
        {
         RowBox[{"-", "1333"}]},
        {
         RowBox[{"-", "240"}]},
        {
         RowBox[{"-", "1445"}]},
        {
         RowBox[{"-", "954"}]},
        {
         RowBox[{"-", "59"}]},
        {"1081"},
        {
         RowBox[{"-", "55"}]},
        {"2651"},
        {"1282"},
        {
         RowBox[{"-", "163"}]},
        {
         RowBox[{"-", "956"}]},
        {
         RowBox[{"-", "1489"}]},
        {
         RowBox[{"-", "291"}]},
        {
         RowBox[{"-", "1431"}]},
        {
         RowBox[{"-", "2114"}]},
        {
         RowBox[{"-", "1421"}]},
        {
         RowBox[{"-", "362"}]},
        {
         RowBox[{"-", "1432"}]},
        {
         RowBox[{"-", "953"}]},
        {
         RowBox[{"-", "69"}]},
        {"1478"},
        {"2177"},
        {"2234"},
        {"992"},
        {
         RowBox[{"-", "243"}]},
        {
         RowBox[{"-", "1284"}]},
        {
         RowBox[{"-", "1601"}]},
        {
         RowBox[{"-", "468"}]},
        {
         RowBox[{"-", "1667"}]},
        {
         RowBox[{"-", "2191"}]},
        {
         RowBox[{"-", "1750"}]},
        {
         RowBox[{"-", "527"}]},
        {
         RowBox[{"-", "1797"}]},
        {
         RowBox[{"-", "1161"}]},
        {
         RowBox[{"-", "273"}]},
        {"1130"},
        {"2066"},
        {
         RowBox[{"-", "752"}]},
        {"1308"},
        {"97"},
        {
         RowBox[{"-", "865"}]},
        {
         RowBox[{"-", "1525"}]},
        {
         RowBox[{"-", "317"}]},
        {
         RowBox[{"-", "1433"}]},
        {
         RowBox[{"-", "2070"}]},
        {
         RowBox[{"-", "1465"}]},
        {
         RowBox[{"-", "198"}]},
        {
         RowBox[{"-", "1458"}]},
        {
         RowBox[{"-", "925"}]},
        {"51"},
        {"1459"},
        {"2411"},
        {"87"},
        {
         RowBox[{"-", "1954"}]},
        {
         RowBox[{"-", "118"}]},
        {
         RowBox[{"-", "949"}]},
        {
         RowBox[{"-", "1429"}]},
        {
         RowBox[{"-", "405"}]},
        {
         RowBox[{"-", "1399"}]},
        {
         RowBox[{"-", "1940"}]},
        {
         RowBox[{"-", "1388"}]},
        {
         RowBox[{"-", "199"}]},
        {
         RowBox[{"-", "1523"}]},
        {
         RowBox[{"-", "1061"}]},
        {
         RowBox[{"-", "100"}]},
        {"1410"},
        {"2517"},
        {"64"},
        {
         RowBox[{"-", "2373"}]},
        {
         RowBox[{"-", "1013"}]},
        {
         RowBox[{"-", "895"}]},
        {
         RowBox[{"-", "1475"}]},
        {
         RowBox[{"-", "197"}]},
        {
         RowBox[{"-", "1548"}]},
        {
         RowBox[{"-", "1761"}]},
        {
         RowBox[{"-", "1495"}]},
        {
         RowBox[{"-", "590"}]},
        {
         RowBox[{"-", "1571"}]},
        {
         RowBox[{"-", "1042"}]},
        {
         RowBox[{"-", "13"}]},
        {"1266"},
        {"2409"},
        {
         RowBox[{"-", "40"}]},
        {
         RowBox[{"-", "2477"}]},
        {
         RowBox[{"-", "1335"}]},
        {"152"},
        {
         RowBox[{"-", "1412"}]},
        {
         RowBox[{"-", "213"}]},
        {
         RowBox[{"-", "1422"}]},
        {
         RowBox[{"-", "2121"}]},
        {
         RowBox[{"-", "1377"}]},
        {
         RowBox[{"-", "276"}]},
        {
         RowBox[{"-", "1434"}]},
        {
         RowBox[{"-", "994"}]},
        {
         RowBox[{"-", "99"}]},
        {"1344"},
        {"2244"},
        {"67"},
        {
         RowBox[{"-", "2487"}]},
        {
         RowBox[{"-", "1291"}]},
        {
         RowBox[{"-", "76"}]},
        {"1104"},
        {
         RowBox[{"-", "286"}]},
        {
         RowBox[{"-", "1462"}]},
        {
         RowBox[{"-", "1911"}]},
        {
         RowBox[{"-", "1564"}]},
        {
         RowBox[{"-", "244"}]},
        {
         RowBox[{"-", "1534"}]},
        {
         RowBox[{"-", "1034"}]},
        {
         RowBox[{"-", "112"}]},
        {"1224"},
        {"2353"},
        {
         RowBox[{"-", "108"}]},
        {
         RowBox[{"-", "2269"}]},
        {
         RowBox[{"-", "1335"}]},
        {"253"},
        {"892"},
        {"1785"},
        {
         RowBox[{"-", "1334"}]},
        {
         RowBox[{"-", "1802"}]},
        {
         RowBox[{"-", "1381"}]},
        {
         RowBox[{"-", "382"}]},
        {
         RowBox[{"-", "1467"}]},
        {
         RowBox[{"-", "941"}]},
        {
         RowBox[{"-", "49"}]},
        {"1263"},
        {"2399"},
        {"123"},
        {
         RowBox[{"-", "2179"}]},
        {
         RowBox[{"-", "1366"}]},
        {"96"},
        {"1112"},
        {"1357"},
        {"656"},
        {
         RowBox[{"-", "2095"}]},
        {
         RowBox[{"-", "1507"}]},
        {
         RowBox[{"-", "401"}]},
        {
         RowBox[{"-", "1713"}]},
        {
         RowBox[{"-", "1106"}]},
        {
         RowBox[{"-", "149"}]},
        {"1191"},
        {"2221"},
        {
         RowBox[{"-", "217"}]},
        {
         RowBox[{"-", "2202"}]},
        {
         RowBox[{"-", "1247"}]},
        {"110"},
        {"1034"},
        {"1457"},
        {"282"},
        {"1727"},
        {
         RowBox[{"-", "1337"}]},
        {
         RowBox[{"-", "307"}]},
        {
         RowBox[{"-", "1427"}]},
        {
         RowBox[{"-", "1160"}]},
        {
         RowBox[{"-", "111"}]},
        {"1292"},
        {"2201"},
        {
         RowBox[{"-", "80"}]},
        {
         RowBox[{"-", "2233"}]},
        {
         RowBox[{"-", "1282"}]},
        {"134"},
        {"896"},
        {"1705"},
        {"324"},
        {"1483"},
        {"2121"},
        {
         RowBox[{"-", "553"}]},
        {
         RowBox[{"-", "1365"}]},
        {
         RowBox[{"-", "942"}]},
        {
         RowBox[{"-", "204"}]},
        {"1319"},
        {"2216"},
        {
         RowBox[{"-", "248"}]},
        {
         RowBox[{"-", "2192"}]},
        {
         RowBox[{"-", "1287"}]},
        {"29"},
        {"1007"},
        {"1489"},
        {"370"},
        {"1412"},
        {"1971"},
        {"1685"},
        {
         RowBox[{"-", "1397"}]},
        {
         RowBox[{"-", "940"}]},
        {
         RowBox[{"-", "60"}]},
        {"1278"},
        {"2455"},
        {"221"},
        {
         RowBox[{"-", "2301"}]},
        {
         RowBox[{"-", "1357"}]},
        {"357"},
        {"1015"},
        {"1410"},
        {"321"},
        {"1398"},
        {"1894"},
        {"1570"},
        {"447"},
        {
         RowBox[{"-", "964"}]},
        {"40"},
        {"1076"},
        {"2348"},
        {"90"},
        {
         RowBox[{"-", "2487"}]},
        {
         RowBox[{"-", "1441"}]},
        {
         RowBox[{"-", "21"}]},
        {"1093"},
        {"1487"},
        {"276"},
        {"1339"},
        {"1940"},
        {"1362"},
        {"233"},
        {"1660"},
        {
         RowBox[{"-", "1165"}]},
        {
         RowBox[{"-", "3127"}]},
        {
         RowBox[{"-", "421"}]},
        {"2200"},
        {"1277"},
        {
         RowBox[{"-", "351"}]},
        {
         RowBox[{"-", "1094"}]},
        {
         RowBox[{"-", "1588"}]},
        {
         RowBox[{"-", "312"}]},
        {
         RowBox[{"-", "1560"}]},
        {
         RowBox[{"-", "2218"}]},
        {
         RowBox[{"-", "1700"}]},
        {
         RowBox[{"-", "280"}]},
        {
         RowBox[{"-", "1564"}]},
        {
         RowBox[{"-", "1275"}]},
        {
         RowBox[{"-", "221"}]},
        {
         RowBox[{"-", "2254"}]},
        {
         RowBox[{"-", "713"}]},
        {"2349"},
        {"1176"},
        {
         RowBox[{"-", "191"}]},
        {
         RowBox[{"-", "1422"}]},
        {
         RowBox[{"-", "1728"}]},
        {
         RowBox[{"-", "473"}]},
        {
         RowBox[{"-", "1622"}]},
        {
         RowBox[{"-", "2046"}]},
        {
         RowBox[{"-", "1870"}]},
        {
         RowBox[{"-", "527"}]},
        {
         RowBox[{"-", "1623"}]},
        {
         RowBox[{"-", "1183"}]},
        {
         RowBox[{"-", "480"}]},
        {"1227"},
        {"0"},
        {"2120"},
        {"1464"},
        {"51"},
        {
         RowBox[{"-", "1030"}]},
        {
         RowBox[{"-", "1671"}]},
        {
         RowBox[{"-", "344"}]},
        {
         RowBox[{"-", "1401"}]},
        {
         RowBox[{"-", "1948"}]},
        {
         RowBox[{"-", "1388"}]},
        {
         RowBox[{"-", "438"}]},
        {
         RowBox[{"-", "1466"}]},
        {
         RowBox[{"-", "964"}]},
        {
         RowBox[{"-", "53"}]},
        {"1148"},
        {"2564"},
        {"2540"},
        {"1104"},
        {
         RowBox[{"-", "68"}]},
        {
         RowBox[{"-", "886"}]},
        {
         RowBox[{"-", "1575"}]},
        {
         RowBox[{"-", "506"}]},
        {
         RowBox[{"-", "1485"}]},
        {
         RowBox[{"-", "1819"}]},
        {
         RowBox[{"-", "1386"}]},
        {
         RowBox[{"-", "217"}]},
        {
         RowBox[{"-", "1652"}]},
        {
         RowBox[{"-", "942"}]},
        {
         RowBox[{"-", "59"}]},
        {"1340"},
        {"2293"},
        {"45"},
        {"1419"},
        {
         RowBox[{"-", "621"}]},
        {
         RowBox[{"-", "1215"}]},
        {
         RowBox[{"-", "1595"}]},
        {
         RowBox[{"-", "509"}]},
        {
         RowBox[{"-", "1715"}]},
        {
         RowBox[{"-", "2063"}]},
        {
         RowBox[{"-", "1612"}]},
        {
         RowBox[{"-", "408"}]},
        {
         RowBox[{"-", "1627"}]},
        {
         RowBox[{"-", "1332"}]},
        {
         RowBox[{"-", "179"}]},
        {"1216"},
        {"2280"},
        {
         RowBox[{"-", "529"}]},
        {
         RowBox[{"-", "2078"}]},
        {
         RowBox[{"-", "123"}]},
        {
         RowBox[{"-", "1195"}]},
        {
         RowBox[{"-", "1557"}]},
        {
         RowBox[{"-", "376"}]},
        {
         RowBox[{"-", "1374"}]},
        {
         RowBox[{"-", "2021"}]},
        {
         RowBox[{"-", "1664"}]},
        {
         RowBox[{"-", "254"}]},
        {
         RowBox[{"-", "1396"}]},
        {
         RowBox[{"-", "1053"}]},
        {
         RowBox[{"-", "295"}]},
        {"1390"},
        {"2420"},
        {"45"},
        {
         RowBox[{"-", "2231"}]},
        {
         RowBox[{"-", "1326"}]},
        {
         RowBox[{"-", "1101"}]},
        {
         RowBox[{"-", "1718"}]},
        {
         RowBox[{"-", "388"}]},
        {
         RowBox[{"-", "1404"}]},
        {
         RowBox[{"-", "1751"}]},
        {
         RowBox[{"-", "1686"}]},
        {
         RowBox[{"-", "356"}]},
        {
         RowBox[{"-", "1332"}]},
        {
         RowBox[{"-", "988"}]},
        {
         RowBox[{"-", "3"}]},
        {"1222"},
        {"2537"},
        {
         RowBox[{"-", "22"}]},
        {
         RowBox[{"-", "2499"}]},
        {
         RowBox[{"-", "1191"}]},
        {"1"},
        {
         RowBox[{"-", "1370"}]},
        {
         RowBox[{"-", "438"}]},
        {
         RowBox[{"-", "1550"}]},
        {
         RowBox[{"-", "1797"}]},
        {
         RowBox[{"-", "1345"}]},
        {
         RowBox[{"-", "678"}]},
        {
         RowBox[{"-", "1753"}]},
        {
         RowBox[{"-", "907"}]},
        {"52"},
        {"1463"},
        {"2044"},
        {
         RowBox[{"-", "57"}]},
        {
         RowBox[{"-", "2567"}]},
        {
         RowBox[{"-", "1448"}]},
        {"176"},
        {"772"},
        {
         RowBox[{"-", "411"}]},
        {
         RowBox[{"-", "1940"}]},
        {
         RowBox[{"-", "2218"}]},
        {
         RowBox[{"-", "1538"}]},
        {
         RowBox[{"-", "492"}]},
        {
         RowBox[{"-", "1890"}]},
        {
         RowBox[{"-", "1250"}]},
        {
         RowBox[{"-", "308"}]},
        {"1135"},
        {"2136"},
        {
         RowBox[{"-", "858"}]},
        {
         RowBox[{"-", "2245"}]},
        {
         RowBox[{"-", "1134"}]},
        {"404"},
        {"1312"},
        {"1621"},
        {
         RowBox[{"-", "1347"}]},
        {
         RowBox[{"-", "2100"}]},
        {
         RowBox[{"-", "1526"}]},
        {
         RowBox[{"-", "139"}]},
        {
         RowBox[{"-", "1468"}]},
        {
         RowBox[{"-", "1149"}]},
        {
         RowBox[{"-", "65"}]},
        {"1425"},
        {"2497"},
        {"33"},
        {
         RowBox[{"-", "2151"}]},
        {
         RowBox[{"-", "1469"}]},
        {
         RowBox[{"-", "43"}]},
        {"1066"},
        {"1614"},
        {"303"},
        {
         RowBox[{"-", "1834"}]},
        {
         RowBox[{"-", "1587"}]},
        {
         RowBox[{"-", "380"}]},
        {
         RowBox[{"-", "1393"}]},
        {
         RowBox[{"-", "1062"}]},
        {
         RowBox[{"-", "242"}]},
        {"1370"},
        {"2478"},
        {"7"},
        {
         RowBox[{"-", "2551"}]},
        {
         RowBox[{"-", "958"}]},
        {"17"},
        {"1137"},
        {"1572"},
        {"399"},
        {"1496"},
        {
         RowBox[{"-", "1596"}]},
        {
         RowBox[{"-", "467"}]},
        {
         RowBox[{"-", "1449"}]},
        {
         RowBox[{"-", "940"}]},
        {
         RowBox[{"-", "51"}]},
        {"1227"},
        {"2320"},
        {"2"},
        {
         RowBox[{"-", "2331"}]},
        {
         RowBox[{"-", "1442"}]},
        {"154"},
        {"915"},
        {"1384"},
        {"288"},
        {"1482"},
        {"1720"},
        {
         RowBox[{"-", "302"}]},
        {
         RowBox[{"-", "1776"}]},
        {
         RowBox[{"-", "1111"}]},
        {
         RowBox[{"-", "92"}]},
        {"1292"},
        {"2068"},
        {"260"},
        {
         RowBox[{"-", "2344"}]},
        {
         RowBox[{"-", "1277"}]},
        {"58"},
        {"1186"},
        {"1489"},
        {"597"},
        {"1557"},
        {"2068"},
        {"1373"},
        {
         RowBox[{"-", "1844"}]},
        {
         RowBox[{"-", "1335"}]},
        {
         RowBox[{"-", "280"}]},
        {"1216"},
        {"2228"},
        {
         RowBox[{"-", "717"}]},
        {
         RowBox[{"-", "2052"}]},
        {
         RowBox[{"-", "1135"}]},
        {"112"},
        {"1103"},
        {"1884"},
        {"527"},
        {"1618"},
        {"2088"},
        {"1818"},
        {"541"},
        {
         RowBox[{"-", "886"}]},
        {
         RowBox[{"-", "310"}]},
        {"1376"},
        {"2532"},
        {"67"},
        {
         RowBox[{"-", "2208"}]},
        {
         RowBox[{"-", "1293"}]},
        {
         RowBox[{"-", "88"}]},
        {"1286"},
        {"1499"},
        {"404"},
        {"1331"},
        {"1753"},
        {"1488"},
        {"542"},
        {"1528"},
        {"52"},
        {"1061"},
        {"2206"},
        {
         RowBox[{"-", "31"}]},
        {
         RowBox[{"-", "2548"}]},
        {
         RowBox[{"-", "1283"}]},
        {
         RowBox[{"-", "24"}]},
        {"883"},
        {"1478"},
        {"161"},
        {"1711"},
        {"1763"},
        {"1376"},
        {"273"},
        {"1571"},
        {"940"},
        {
         RowBox[{"-", "2411"}]},
        {"13"},
        {"2051"},
        {"1343"},
        {"13"},
        {
         RowBox[{"-", "1059"}]},
        {
         RowBox[{"-", "1533"}]},
        {
         RowBox[{"-", "360"}]},
        {
         RowBox[{"-", "1419"}]},
        {
         RowBox[{"-", "1995"}]},
        {
         RowBox[{"-", "1462"}]},
        {
         RowBox[{"-", "551"}]},
        {
         RowBox[{"-", "1438"}]},
        {
         RowBox[{"-", "1055"}]},
        {
         RowBox[{"-", "122"}]},
        {"1366"},
        {"74"},
        {"2349"},
        {"1247"},
        {
         RowBox[{"-", "10"}]},
        {
         RowBox[{"-", "1042"}]},
        {
         RowBox[{"-", "1540"}]},
        {
         RowBox[{"-", "368"}]},
        {
         RowBox[{"-", "1404"}]},
        {
         RowBox[{"-", "1815"}]},
        {
         RowBox[{"-", "1395"}]},
        {
         RowBox[{"-", "459"}]},
        {
         RowBox[{"-", "1603"}]},
        {
         RowBox[{"-", "1017"}]},
        {
         RowBox[{"-", "18"}]},
        {"1436"},
        {"2492"},
        {"2433"},
        {"1402"},
        {
         RowBox[{"-", "227"}]},
        {
         RowBox[{"-", "988"}]},
        {
         RowBox[{"-", "1485"}]},
        {
         RowBox[{"-", "314"}]},
        {
         RowBox[{"-", "1415"}]},
        {
         RowBox[{"-", "1871"}]},
        {
         RowBox[{"-", "1545"}]},
        {
         RowBox[{"-", "280"}]},
        {
         RowBox[{"-", "1612"}]},
        {
         RowBox[{"-", "1028"}]},
        {
         RowBox[{"-", "65"}]},
        {"1346"},
        {"2486"},
        {"48"},
        {"1404"},
        {"29"},
        {
         RowBox[{"-", "1069"}]},
        {
         RowBox[{"-", "1604"}]},
        {
         RowBox[{"-", "229"}]},
        {
         RowBox[{"-", "1573"}]},
        {
         RowBox[{"-", "1819"}]},
        {
         RowBox[{"-", "1423"}]},
        {
         RowBox[{"-", "253"}]},
        {
         RowBox[{"-", "1548"}]},
        {
         RowBox[{"-", "1086"}]},
        {
         RowBox[{"-", "28"}]},
        {"1392"},
        {"2380"},
        {"62"},
        {
         RowBox[{"-", "2412"}]},
        {"97"},
        {
         RowBox[{"-", "1195"}]},
        {
         RowBox[{"-", "1747"}]},
        {
         RowBox[{"-", "338"}]},
        {
         RowBox[{"-", "1301"}]},
        {
         RowBox[{"-", "1864"}]},
        {
         RowBox[{"-", "1413"}]},
        {
         RowBox[{"-", "305"}]},
        {
         RowBox[{"-", "1499"}]},
        {
         RowBox[{"-", "971"}]},
        {
         RowBox[{"-", "230"}]},
        {"1422"},
        {"2482"},
        {"3"},
        {
         RowBox[{"-", "2261"}]},
        {
         RowBox[{"-", "1217"}]},
        {
         RowBox[{"-", "1001"}]},
        {
         RowBox[{"-", "1484"}]},
        {
         RowBox[{"-", "519"}]},
        {
         RowBox[{"-", "1454"}]},
        {
         RowBox[{"-", "1809"}]},
        {
         RowBox[{"-", "1523"}]},
        {
         RowBox[{"-", "527"}]},
        {
         RowBox[{"-", "1424"}]},
        {
         RowBox[{"-", "915"}]},
        {
         RowBox[{"-", "119"}]},
        {"1277"},
        {"2437"},
        {
         RowBox[{"-", "98"}]},
        {
         RowBox[{"-", "2436"}]},
        {
         RowBox[{"-", "1441"}]},
        {"1"},
        {
         RowBox[{"-", "1575"}]},
        {
         RowBox[{"-", "392"}]},
        {
         RowBox[{"-", "1601"}]},
        {
         RowBox[{"-", "1749"}]},
        {
         RowBox[{"-", "1342"}]},
        {
         RowBox[{"-", "495"}]},
        {
         RowBox[{"-", "1421"}]},
        {
         RowBox[{"-", "971"}]},
        {
         RowBox[{"-", "58"}]},
        {"1361"},
        {"2413"},
        {"19"},
        {
         RowBox[{"-", "2481"}]},
        {
         RowBox[{"-", "1415"}]},
        {"26"},
        {"1086"},
        {
         RowBox[{"-", "270"}]},
        {
         RowBox[{"-", "1558"}]},
        {
         RowBox[{"-", "2315"}]},
        {
         RowBox[{"-", "1455"}]},
        {
         RowBox[{"-", "376"}]},
        {
         RowBox[{"-", "1673"}]},
        {
         RowBox[{"-", "1342"}]},
        {
         RowBox[{"-", "221"}]},
        {"1239"},
        {"2219"},
        {"368"},
        {
         RowBox[{"-", "2333"}]},
        {
         RowBox[{"-", "1278"}]},
        {"221"},
        {"1060"},
        {"1553"},
        {
         RowBox[{"-", "1389"}]},
        {
         RowBox[{"-", "1991"}]},
        {
         RowBox[{"-", "1675"}]},
        {
         RowBox[{"-", "244"}]},
        {
         RowBox[{"-", "1466"}]},
        {
         RowBox[{"-", "980"}]},
        {
         RowBox[{"-", "95"}]},
        {"1374"},
        {"2433"},
        {"56"},
        {
         RowBox[{"-", "2056"}]},
        {
         RowBox[{"-", "1436"}]},
        {"42"},
        {"1136"},
        {"1482"},
        {"341"},
        {
         RowBox[{"-", "1812"}]},
        {
         RowBox[{"-", "1532"}]},
        {
         RowBox[{"-", "534"}]},
        {
         RowBox[{"-", "1598"}]},
        {
         RowBox[{"-", "988"}]},
        {
         RowBox[{"-", "192"}]},
        {"1353"},
        {"2458"},
        {
         RowBox[{"-", "17"}]},
        {
         RowBox[{"-", "2369"}]},
        {
         RowBox[{"-", "1240"}]},
        {
         RowBox[{"-", "26"}]},
        {"964"},
        {"1693"},
        {"302"},
        {"1423"},
        {
         RowBox[{"-", "1388"}]},
        {
         RowBox[{"-", "341"}]},
        {
         RowBox[{"-", "1626"}]},
        {
         RowBox[{"-", "988"}]},
        {
         RowBox[{"-", "28"}]},
        {"1370"},
        {"2420"},
        {
         RowBox[{"-", "74"}]},
        {
         RowBox[{"-", "2436"}]},
        {
         RowBox[{"-", "1367"}]},
        {"325"},
        {"923"},
        {"1489"},
        {"354"},
        {"1417"},
        {"1875"},
        {
         RowBox[{"-", "575"}]},
        {
         RowBox[{"-", "1549"}]},
        {
         RowBox[{"-", "1245"}]},
        {
         RowBox[{"-", "124"}]},
        {"1279"},
        {"2458"},
        {"88"},
        {
         RowBox[{"-", "2443"}]},
        {
         RowBox[{"-", "1230"}]},
        {"92"},
        {"1108"},
        {"1488"},
        {"324"},
        {"1388"},
        {"1875"},
        {"1381"},
        {
         RowBox[{"-", "1439"}]},
        {
         RowBox[{"-", "1039"}]},
        {
         RowBox[{"-", "336"}]},
        {"1323"},
        {"2326"},
        {
         RowBox[{"-", "193"}]},
        {
         RowBox[{"-", "2295"}]},
        {
         RowBox[{"-", "1297"}]},
        {"99"},
        {"1041"},
        {"1678"},
        {"319"},
        {"1699"},
        {"1909"},
        {"1477"},
        {"408"},
        {
         RowBox[{"-", "1124"}]},
        {
         RowBox[{"-", "15"}]},
        {"1162"},
        {"2512"},
        {
         RowBox[{"-", "1"}]},
        {
         RowBox[{"-", "2111"}]},
        {
         RowBox[{"-", "1344"}]},
        {"62"},
        {"921"},
        {"1451"},
        {"358"},
        {"1355"},
        {"1761"},
        {"1346"},
        {"247"},
        {"1456"},
        {"9"},
        {"1371"},
        {"2178"},
        {"4"},
        {
         RowBox[{"-", "2423"}]},
        {
         RowBox[{"-", "1402"}]},
        {"73"},
        {"887"},
        {"1894"},
        {"289"},
        {"1491"},
        {"1796"},
        {"1410"},
        {"213"},
        {"1528"},
        {"950"},
        {"1184"},
        {"2110"},
        {
         RowBox[{"-", "909"}]},
        {
         RowBox[{"-", "2129"}]},
        {
         RowBox[{"-", "1121"}]},
        {"239"},
        {"1158"},
        {"1714"},
        {"535"},
        {"1686"},
        {"2220"},
        {"1562"},
        {"622"},
        {"1631"},
        {"1168"},
        {"243"},
        {"108"},
        {"2371"},
        {"1307"},
        {
         RowBox[{"-", "107"}]},
        {
         RowBox[{"-", "967"}]},
        {
         RowBox[{"-", "1527"}]},
        {
         RowBox[{"-", "402"}]},
        {
         RowBox[{"-", "1370"}]},
        {
         RowBox[{"-", "1799"}]},
        {
         RowBox[{"-", "1505"}]},
        {
         RowBox[{"-", "343"}]},
        {
         RowBox[{"-", "1763"}]},
        {
         RowBox[{"-", "1034"}]},
        {
         RowBox[{"-", "116"}]},
        {"1329"},
        {"2471"},
        {"2481"},
        {"1241"},
        {
         RowBox[{"-", "35"}]},
        {
         RowBox[{"-", "1066"}]},
        {
         RowBox[{"-", "1507"}]},
        {
         RowBox[{"-", "231"}]},
        {
         RowBox[{"-", "1450"}]},
        {
         RowBox[{"-", "1833"}]},
        {
         RowBox[{"-", "1484"}]},
        {
         RowBox[{"-", "262"}]},
        {
         RowBox[{"-", "1556"}]},
        {
         RowBox[{"-", "1118"}]},
        {
         RowBox[{"-", "91"}]},
        {"1271"},
        {"2401"},
        {
         RowBox[{"-", "33"}]},
        {"1319"},
        {
         RowBox[{"-", "30"}]},
        {
         RowBox[{"-", "1088"}]},
        {
         RowBox[{"-", "1472"}]},
        {
         RowBox[{"-", "321"}]},
        {
         RowBox[{"-", "1407"}]},
        {
         RowBox[{"-", "1847"}]},
        {
         RowBox[{"-", "1467"}]},
        {
         RowBox[{"-", "420"}]},
        {
         RowBox[{"-", "1536"}]},
        {
         RowBox[{"-", "1076"}]},
        {
         RowBox[{"-", "62"}]},
        {"1196"},
        {"2317"},
        {
         RowBox[{"-", "71"}]},
        {
         RowBox[{"-", "2462"}]},
        {
         RowBox[{"-", "75"}]},
        {
         RowBox[{"-", "952"}]},
        {
         RowBox[{"-", "1587"}]},
        {
         RowBox[{"-", "331"}]},
        {
         RowBox[{"-", "1598"}]},
        {
         RowBox[{"-", "2008"}]},
        {
         RowBox[{"-", "1476"}]},
        {
         RowBox[{"-", "407"}]},
        {
         RowBox[{"-", "1510"}]},
        {
         RowBox[{"-", "1096"}]},
        {
         RowBox[{"-", "19"}]},
        {"1297"},
        {"2300"},
        {"155"},
        {
         RowBox[{"-", "2343"}]},
        {
         RowBox[{"-", "1329"}]},
        {
         RowBox[{"-", "925"}]},
        {
         RowBox[{"-", "1620"}]},
        {
         RowBox[{"-", "506"}]},
        {
         RowBox[{"-", "1398"}]},
        {
         RowBox[{"-", "1993"}]},
        {
         RowBox[{"-", "1388"}]},
        {
         RowBox[{"-", "260"}]},
        {
         RowBox[{"-", "1521"}]},
        {
         RowBox[{"-", "969"}]},
        {
         RowBox[{"-", "156"}]},
        {"1300"},
        {"2470"},
        {"71"},
        {
         RowBox[{"-", "2406"}]},
        {
         RowBox[{"-", "1142"}]},
        {"271"},
        {
         RowBox[{"-", "1665"}]},
        {
         RowBox[{"-", "258"}]},
        {
         RowBox[{"-", "1366"}]},
        {
         RowBox[{"-", "1851"}]},
        {
         RowBox[{"-", "1485"}]},
        {
         RowBox[{"-", "262"}]},
        {
         RowBox[{"-", "1747"}]},
        {
         RowBox[{"-", "986"}]},
        {
         RowBox[{"-", "27"}]},
        {"1323"},
        {"2439"},
        {
         RowBox[{"-", "63"}]},
        {
         RowBox[{"-", "2489"}]},
        {
         RowBox[{"-", "1296"}]},
        {
         RowBox[{"-", "34"}]},
        {"965"},
        {
         RowBox[{"-", "403"}]},
        {
         RowBox[{"-", "1318"}]},
        {
         RowBox[{"-", "1864"}]},
        {
         RowBox[{"-", "1376"}]},
        {
         RowBox[{"-", "322"}]},
        {
         RowBox[{"-", "1657"}]},
        {
         RowBox[{"-", "907"}]},
        {
         RowBox[{"-", "23"}]},
        {"1287"},
        {"2371"},
        {
         RowBox[{"-", "4"}]},
        {
         RowBox[{"-", "2458"}]},
        {
         RowBox[{"-", "1294"}]},
        {"95"},
        {"1075"},
        {"1629"},
        {
         RowBox[{"-", "1406"}]},
        {
         RowBox[{"-", "1789"}]},
        {
         RowBox[{"-", "1594"}]},
        {
         RowBox[{"-", "290"}]},
        {
         RowBox[{"-", "1461"}]},
        {
         RowBox[{"-", "1046"}]},
        {
         RowBox[{"-", "288"}]},
        {"1351"},
        {"2427"},
        {"15"},
        {
         RowBox[{"-", "2366"}]},
        {
         RowBox[{"-", "1404"}]},
        {"144"},
        {"1008"},
        {"1515"},
        {"299"},
        {
         RowBox[{"-", "1862"}]},
        {
         RowBox[{"-", "1519"}]},
        {
         RowBox[{"-", "426"}]},
        {
         RowBox[{"-", "1427"}]},
        {
         RowBox[{"-", "992"}]},
        {
         RowBox[{"-", "2"}]},
        {"1405"},
        {"2467"},
        {"33"},
        {
         RowBox[{"-", "2396"}]},
        {
         RowBox[{"-", "1202"}]},
        {
         RowBox[{"-", "15"}]},
        {"1016"},
        {"1682"},
        {"486"},
        {"1398"},
        {
         RowBox[{"-", "1409"}]},
        {
         RowBox[{"-", "238"}]},
        {
         RowBox[{"-", "1467"}]},
        {
         RowBox[{"-", "1013"}]},
        {
         RowBox[{"-", "120"}]},
        {"1337"},
        {"2502"},
        {
         RowBox[{"-", "7"}]},
        {
         RowBox[{"-", "2418"}]},
        {
         RowBox[{"-", "1382"}]},
        {
         RowBox[{"-", "3"}]},
        {"955"},
        {"1525"},
        {"477"},
        {"1395"},
        {"1821"},
        {
         RowBox[{"-", "320"}]},
        {
         RowBox[{"-", "1436"}]},
        {
         RowBox[{"-", "1074"}]},
        {
         RowBox[{"-", "89"}]},
        {"1265"},
        {"2458"},
        {
         RowBox[{"-", "127"}]},
        {
         RowBox[{"-", "2469"}]},
        {
         RowBox[{"-", "1337"}]},
        {"74"},
        {"1185"},
        {"1549"},
        {"292"},
        {"1568"},
        {"1831"},
        {"1459"},
        {
         RowBox[{"-", "1775"}]},
        {
         RowBox[{"-", "916"}]},
        {
         RowBox[{"-", "80"}]},
        {"1272"},
        {"2325"},
        {"108"},
        {
         RowBox[{"-", "2483"}]},
        {
         RowBox[{"-", "1400"}]},
        {"157"},
        {"1012"},
        {"1465"},
        {"191"},
        {"1407"},
        {"1943"},
        {"1445"},
        {"327"},
        {
         RowBox[{"-", "932"}]},
        {
         RowBox[{"-", "4"}]},
        {"1288"},
        {"2333"},
        {
         RowBox[{"-", "215"}]},
        {
         RowBox[{"-", "2309"}]},
        {
         RowBox[{"-", "1279"}]},
        {"154"},
        {"1026"},
        {"1528"},
        {"375"},
        {"1405"},
        {"2128"},
        {"1504"},
        {"324"},
        {"1502"},
        {
         RowBox[{"-", "239"}]},
        {"1389"},
        {"2465"},
        {
         RowBox[{"-", "70"}]},
        {
         RowBox[{"-", "2424"}]},
        {
         RowBox[{"-", "1138"}]},
        {"81"},
        {"1019"},
        {"1448"},
        {"263"},
        {"1374"},
        {"1872"},
        {"1398"},
        {"322"},
        {"1426"},
        {"1085"},
        {"1360"},
        {"2329"},
        {"165"},
        {
         RowBox[{"-", "2359"}]},
        {
         RowBox[{"-", "1235"}]},
        {
         RowBox[{"-", "11"}]},
        {"1035"},
        {"1470"},
        {"663"},
        {"1481"},
        {"1795"},
        {"1468"},
        {"357"},
        {"1442"},
        {"1221"},
        {"205"},
        {"2455"},
        {
         RowBox[{"-", "134"}]},
        {
         RowBox[{"-", "2159"}]},
        {
         RowBox[{"-", "1291"}]},
        {"66"},
        {"911"},
        {"1448"},
        {"286"},
        {"1319"},
        {"1832"},
        {"1405"},
        {"278"},
        {"1591"},
        {"921"},
        {"39"},
        {
         RowBox[{"-", "1467"}]},
        {"2528"},
        {"1186"},
        {
         RowBox[{"-", "162"}]},
        {
         RowBox[{"-", "1080"}]},
        {
         RowBox[{"-", "1531"}]},
        {
         RowBox[{"-", "383"}]},
        {
         RowBox[{"-", "1443"}]},
        {
         RowBox[{"-", "1858"}]},
        {
         RowBox[{"-", "1393"}]},
        {
         RowBox[{"-", "416"}]},
        {
         RowBox[{"-", "1475"}]},
        {
         RowBox[{"-", "1244"}]},
        {
         RowBox[{"-", "76"}]},
        {"1342"},
        {"2510"},
        {"12"},
        {"1376"},
        {
         RowBox[{"-", "372"}]},
        {
         RowBox[{"-", "976"}]},
        {
         RowBox[{"-", "1461"}]},
        {
         RowBox[{"-", "332"}]},
        {
         RowBox[{"-", "1391"}]},
        {
         RowBox[{"-", "1819"}]},
        {
         RowBox[{"-", "1391"}]},
        {
         RowBox[{"-", "293"}]},
        {
         RowBox[{"-", "1472"}]},
        {
         RowBox[{"-", "1071"}]},
        {
         RowBox[{"-", "205"}]},
        {"1358"},
        {"2392"},
        {"56"},
        {
         RowBox[{"-", "2447"}]},
        {
         RowBox[{"-", "18"}]},
        {
         RowBox[{"-", "917"}]},
        {
         RowBox[{"-", "1404"}]},
        {
         RowBox[{"-", "294"}]},
        {
         RowBox[{"-", "1546"}]},
        {
         RowBox[{"-", "1991"}]},
        {
         RowBox[{"-", "1480"}]},
        {
         RowBox[{"-", "411"}]},
        {
         RowBox[{"-", "1614"}]},
        {
         RowBox[{"-", "1053"}]},
        {
         RowBox[{"-", "71"}]},
        {"1346"},
        {"2276"},
        {
         RowBox[{"-", "94"}]},
        {
         RowBox[{"-", "2335"}]},
        {
         RowBox[{"-", "1344"}]},
        {
         RowBox[{"-", "947"}]},
        {
         RowBox[{"-", "1439"}]},
        {
         RowBox[{"-", "280"}]},
        {
         RowBox[{"-", "1530"}]},
        {
         RowBox[{"-", "2026"}]},
        {
         RowBox[{"-", "1642"}]},
        {
         RowBox[{"-", "289"}]},
        {
         RowBox[{"-", "1563"}]},
        {
         RowBox[{"-", "1006"}]},
        {
         RowBox[{"-", "116"}]},
        {"1385"},
        {"2398"},
        {
         RowBox[{"-", "121"}]},
        {
         RowBox[{"-", "2330"}]},
        {
         RowBox[{"-", "1363"}]},
        {"100"},
        {
         RowBox[{"-", "1441"}]},
        {
         RowBox[{"-", "489"}]},
        {
         RowBox[{"-", "1392"}]},
        {
         RowBox[{"-", "1816"}]},
        {
         RowBox[{"-", "1396"}]},
        {
         RowBox[{"-", "240"}]},
        {
         RowBox[{"-", "1444"}]},
        {
         RowBox[{"-", "1012"}]},
        {
         RowBox[{"-", "34"}]},
        {"1368"},
        {"2452"},
        {"82"},
        {
         RowBox[{"-", "2417"}]},
        {
         RowBox[{"-", "1402"}]},
        {"253"},
        {"1268"},
        {
         RowBox[{"-", "265"}]},
        {
         RowBox[{"-", "1483"}]},
        {
         RowBox[{"-", "1770"}]},
        {
         RowBox[{"-", "1512"}]},
        {
         RowBox[{"-", "426"}]},
        {
         RowBox[{"-", "1575"}]},
        {
         RowBox[{"-", "1191"}]},
        {
         RowBox[{"-", "40"}]},
        {"1339"},
        {"2401"},
        {
         RowBox[{"-", "7"}]},
        {
         RowBox[{"-", "2476"}]},
        {
         RowBox[{"-", "1380"}]},
        {"144"},
        {"992"},
        {"1635"},
        {
         RowBox[{"-", "1667"}]},
        {
         RowBox[{"-", "1990"}]},
        {
         RowBox[{"-", "1455"}]},
        {
         RowBox[{"-", "358"}]},
        {
         RowBox[{"-", "1624"}]},
        {
         RowBox[{"-", "1102"}]},
        {
         RowBox[{"-", "18"}]},
        {"1325"},
        {"2416"},
        {
         RowBox[{"-", "62"}]},
        {
         RowBox[{"-", "2445"}]},
        {
         RowBox[{"-", "1359"}]},
        {"81"},
        {"1004"},
        {"1557"},
        {"336"},
        {
         RowBox[{"-", "1877"}]},
        {
         RowBox[{"-", "1543"}]},
        {
         RowBox[{"-", "396"}]},
        {
         RowBox[{"-", "1449"}]},
        {
         RowBox[{"-", "1102"}]},
        {
         RowBox[{"-", "102"}]},
        {"1120"},
        {"2443"},
        {"39"},
        {
         RowBox[{"-", "2434"}]},
        {
         RowBox[{"-", "1291"}]},
        {"1"},
        {"971"},
        {"1491"},
        {"265"},
        {"1473"},
        {
         RowBox[{"-", "1377"}]},
        {
         RowBox[{"-", "302"}]},
        {
         RowBox[{"-", "1438"}]},
        {
         RowBox[{"-", "967"}]},
        {
         RowBox[{"-", "154"}]},
        {"1384"},
        {"2495"},
        {"23"},
        {
         RowBox[{"-", "2441"}]},
        {
         RowBox[{"-", "1308"}]},
        {"265"},
        {"1068"},
        {"1522"},
        {"457"},
        {"1414"},
        {"1822"},
        {
         RowBox[{"-", "330"}]},
        {
         RowBox[{"-", "1483"}]},
        {
         RowBox[{"-", "1084"}]},
        {
         RowBox[{"-", "44"}]},
        {"1245"},
        {"2487"},
        {"19"},
        {
         RowBox[{"-", "2389"}]},
        {
         RowBox[{"-", "1319"}]},
        {"74"},
        {"1068"},
        {"1502"},
        {"295"},
        {"1516"},
        {"1786"},
        {"1411"},
        {
         RowBox[{"-", "1470"}]},
        {
         RowBox[{"-", "1025"}]},
        {
         RowBox[{"-", "118"}]},
        {"1364"},
        {"2272"},
        {"103"},
        {
         RowBox[{"-", "2537"}]},
        {
         RowBox[{"-", "1346"}]},
        {"87"},
        {"1013"},
        {"1655"},
        {"285"},
        {"1464"},
        {"2012"},
        {"1464"},
        {"438"},
        {
         RowBox[{"-", "1263"}]},
        {
         RowBox[{"-", "191"}]},
        {"1253"},
        {"2292"},
        {
         RowBox[{"-", "70"}]},
        {
         RowBox[{"-", "2355"}]},
        {
         RowBox[{"-", "1313"}]},
        {"117"},
        {"1104"},
        {"1562"},
        {"431"},
        {"1439"},
        {"2026"},
        {"1503"},
        {"309"},
        {"1513"},
        {"50"},
        {"1306"},
        {"2433"},
        {
         RowBox[{"-", "34"}]},
        {
         RowBox[{"-", "2311"}]},
        {
         RowBox[{"-", "1384"}]},
        {"118"},
        {"1050"},
        {"1473"},
        {"450"},
        {"1349"},
        {"1805"},
        {"1693"},
        {"235"},
        {"1461"},
        {"952"},
        {"1128"},
        {"2375"},
        {"22"},
        {
         RowBox[{"-", "2513"}]},
        {
         RowBox[{"-", "1274"}]},
        {"218"},
        {"965"},
        {"1518"},
        {"273"},
        {"1461"},
        {"1828"},
        {"1440"},
        {"303"},
        {"1550"},
        {"981"},
        {"57"},
        {"2513"},
        {"70"},
        {
         RowBox[{"-", "2352"}]},
        {
         RowBox[{"-", "1365"}]},
        {"154"},
        {"965"},
        {"1523"},
        {"270"},
        {"1764"},
        {"1968"},
        {"1413"},
        {"375"},
        {"1473"},
        {"1003"},
        {"317"},
        {
         RowBox[{"-", "1109"}]},
        {"49"},
        {
         RowBox[{"-", "2521"}]},
        {
         RowBox[{"-", "1117"}]},
        {"20"},
        {"1065"},
        {"1540"},
        {"331"},
        {"1442"},
        {"1844"},
        {"1511"},
        {"400"},
        {"1425"},
        {"992"},
        {"74"},
        {
         RowBox[{"-", "1380"}]},
        {
         RowBox[{"-", "2581"}]},
        {"1449"},
        {
         RowBox[{"-", "135"}]},
        {
         RowBox[{"-", "1122"}]},
        {
         RowBox[{"-", "1664"}]},
        {
         RowBox[{"-", "387"}]},
        {
         RowBox[{"-", "1394"}]},
        {
         RowBox[{"-", "1847"}]},
        {
         RowBox[{"-", "1370"}]},
        {
         RowBox[{"-", "324"}]},
        {
         RowBox[{"-", "1476"}]},
        {
         RowBox[{"-", "1053"}]},
        {
         RowBox[{"-", "218"}]},
        {"1302"},
        {"2466"},
        {"57"},
        {
         RowBox[{"-", "2451"}]},
        {"32"},
        {
         RowBox[{"-", "1220"}]},
        {
         RowBox[{"-", "1466"}]},
        {
         RowBox[{"-", "411"}]},
        {
         RowBox[{"-", "1548"}]},
        {
         RowBox[{"-", "1941"}]},
        {
         RowBox[{"-", "1406"}]},
        {
         RowBox[{"-", "346"}]},
        {
         RowBox[{"-", "1496"}]},
        {
         RowBox[{"-", "943"}]},
        {
         RowBox[{"-", "105"}]},
        {"1297"},
        {"2444"},
        {
         RowBox[{"-", "14"}]},
        {
         RowBox[{"-", "2446"}]},
        {
         RowBox[{"-", "1380"}]},
        {
         RowBox[{"-", "935"}]},
        {
         RowBox[{"-", "1506"}]},
        {
         RowBox[{"-", "381"}]},
        {
         RowBox[{"-", "1481"}]},
        {
         RowBox[{"-", "1996"}]},
        {
         RowBox[{"-", "1574"}]},
        {
         RowBox[{"-", "362"}]},
        {
         RowBox[{"-", "1633"}]},
        {
         RowBox[{"-", "1157"}]},
        {
         RowBox[{"-", "160"}]},
        {"1292"},
        {"2466"},
        {
         RowBox[{"-", "167"}]},
        {
         RowBox[{"-", "2392"}]},
        {
         RowBox[{"-", "1306"}]},
        {"71"},
        {
         RowBox[{"-", "1417"}]},
        {
         RowBox[{"-", "295"}]},
        {
         RowBox[{"-", "1423"}]},
        {
         RowBox[{"-", "1890"}]},
        {
         RowBox[{"-", "1560"}]},
        {
         RowBox[{"-", "406"}]},
        {
         RowBox[{"-", "1555"}]},
        {
         RowBox[{"-", "1002"}]},
        {
         RowBox[{"-", "166"}]},
        {"1342"},
        {"2423"},
        {
         RowBox[{"-", "32"}]},
        {
         RowBox[{"-", "2370"}]},
        {
         RowBox[{"-", "1329"}]},
        {"80"},
        {"981"},
        {
         RowBox[{"-", "354"}]},
        {
         RowBox[{"-", "1602"}]},
        {
         RowBox[{"-", "1957"}]},
        {
         RowBox[{"-", "1461"}]},
        {
         RowBox[{"-", "445"}]},
        {
         RowBox[{"-", "1620"}]},
        {
         RowBox[{"-", "1114"}]},
        {
         RowBox[{"-", "107"}]},
        {"1339"},
        {"2446"},
        {
         RowBox[{"-", "143"}]},
        {
         RowBox[{"-", "2341"}]},
        {
         RowBox[{"-", "1277"}]},
        {"64"},
        {"1345"},
        {"1701"},
        {
         RowBox[{"-", "1566"}]},
        {
         RowBox[{"-", "1860"}]},
        {
         RowBox[{"-", "1448"}]},
        {
         RowBox[{"-", "455"}]},
        {
         RowBox[{"-", "1621"}]},
        {
         RowBox[{"-", "1007"}]},
        {
         RowBox[{"-", "133"}]},
        {"1389"},
        {"2478"},
        {
         RowBox[{"-", "54"}]},
        {
         RowBox[{"-", "2365"}]},
        {
         RowBox[{"-", "1366"}]},
        {"133"},
        {"1060"},
        {"1419"},
        {"170"},
        {
         RowBox[{"-", "2254"}]},
        {
         RowBox[{"-", "1372"}]},
        {
         RowBox[{"-", "397"}]},
        {
         RowBox[{"-", "1548"}]},
        {
         RowBox[{"-", "1027"}]},
        {
         RowBox[{"-", "245"}]},
        {"1442"},
        {"2434"},
        {"34"},
        {
         RowBox[{"-", "2314"}]},
        {
         RowBox[{"-", "1282"}]},
        {"42"},
        {"1067"},
        {"1467"},
        {"367"},
        {"1613"},
        {
         RowBox[{"-", "1368"}]},
        {
         RowBox[{"-", "229"}]},
        {
         RowBox[{"-", "1550"}]},
        {
         RowBox[{"-", "1077"}]},
        {
         RowBox[{"-", "80"}]},
        {"1314"},
        {"2249"},
        {
         RowBox[{"-", "13"}]},
        {
         RowBox[{"-", "2498"}]},
        {
         RowBox[{"-", "1377"}]},
        {"155"},
        {"923"},
        {"1516"},
        {"288"},
        {"1378"},
        {"1833"},
        {
         RowBox[{"-", "257"}]},
        {
         RowBox[{"-", "1501"}]},
        {
         RowBox[{"-", "973"}]},
        {
         RowBox[{"-", "185"}]},
        {"1346"},
        {"2478"},
        {"6"},
        {
         RowBox[{"-", "2387"}]},
        {
         RowBox[{"-", "1361"}]},
        {"79"},
        {"1310"},
        {"1527"},
        {"315"},
        {"1486"},
        {"1827"},
        {"1364"},
        {
         RowBox[{"-", "1513"}]},
        {
         RowBox[{"-", "1048"}]},
        {
         RowBox[{"-", "175"}]},
        {"1285"},
        {"2447"},
        {"53"},
        {
         RowBox[{"-", "2448"}]},
        {
         RowBox[{"-", "1270"}]},
        {"133"},
        {"1079"},
        {"1673"},
        {"338"},
        {"1446"},
        {"2042"},
        {"1449"},
        {"373"},
        {
         RowBox[{"-", "938"}]},
        {
         RowBox[{"-", "58"}]},
        {"1370"},
        {"2289"},
        {"54"},
        {
         RowBox[{"-", "2314"}]},
        {
         RowBox[{"-", "1371"}]},
        {"153"},
        {"968"},
        {"1533"},
        {"580"},
        {"1510"},
        {"1960"},
        {"1550"},
        {"274"},
        {"1616"},
        {
         RowBox[{"-", "300"}]},
        {"1349"},
        {"2465"},
        {
         RowBox[{"-", "11"}]},
        {
         RowBox[{"-", "2212"}]},
        {
         RowBox[{"-", "1347"}]},
        {"111"},
        {"1035"},
        {"1634"},
        {"406"},
        {"1559"},
        {"1863"},
        {"1547"},
        {"291"},
        {"1618"},
        {"955"},
        {"1380"},
        {"2400"},
        {"15"},
        {
         RowBox[{"-", "2388"}]},
        {
         RowBox[{"-", "1308"}]},
        {"139"},
        {"1155"},
        {"1459"},
        {"247"},
        {"1516"},
        {"1877"},
        {"1425"},
        {"522"},
        {"1548"},
        {"997"},
        {
         RowBox[{"-", "53"}]},
        {"2225"},
        {
         RowBox[{"-", "65"}]},
        {
         RowBox[{"-", "2510"}]},
        {
         RowBox[{"-", "1333"}]},
        {"37"},
        {"1277"},
        {"1448"},
        {"138"},
        {"1555"},
        {"1840"},
        {"1446"},
        {"391"},
        {"1540"},
        {"966"},
        {"38"},
        {
         RowBox[{"-", "1459"}]},
        {"113"},
        {
         RowBox[{"-", "2478"}]},
        {
         RowBox[{"-", "1388"}]},
        {"81"},
        {"938"},
        {"1378"},
        {"246"},
        {"1418"},
        {"2385"},
        {"1416"},
        {"316"},
        {"1467"},
        {"1005"},
        {"27"},
        {
         RowBox[{"-", "1239"}]},
        {
         RowBox[{"-", "2252"}]},
        {
         RowBox[{"-", "2439"}]},
        {
         RowBox[{"-", "1472"}]},
        {"203"},
        {"996"},
        {"1564"},
        {"349"},
        {"1405"},
        {"1835"},
        {"1469"},
        {"301"},
        {"1615"},
        {"988"},
        {"129"},
        {
         RowBox[{"-", "1332"}]},
        {
         RowBox[{"-", "2494"}]},
        {
         RowBox[{"-", "126"}]},
        {
         RowBox[{"-", "219"}]},
        {
         RowBox[{"-", "1008"}]},
        {
         RowBox[{"-", "1565"}]},
        {
         RowBox[{"-", "500"}]},
        {
         RowBox[{"-", "1472"}]},
        {
         RowBox[{"-", "1848"}]},
        {
         RowBox[{"-", "1686"}]},
        {
         RowBox[{"-", "238"}]},
        {
         RowBox[{"-", "1488"}]},
        {
         RowBox[{"-", "979"}]},
        {
         RowBox[{"-", "40"}]},
        {"1248"},
        {"2380"},
        {
         RowBox[{"-", "156"}]},
        {
         RowBox[{"-", "2564"}]},
        {
         RowBox[{"-", "1361"}]},
        {
         RowBox[{"-", "1142"}]},
        {
         RowBox[{"-", "1748"}]},
        {
         RowBox[{"-", "222"}]},
        {
         RowBox[{"-", "1530"}]},
        {
         RowBox[{"-", "1775"}]},
        {
         RowBox[{"-", "1375"}]},
        {
         RowBox[{"-", "423"}]},
        {
         RowBox[{"-", "1566"}]},
        {
         RowBox[{"-", "955"}]},
        {"50"},
        {"1402"},
        {"2334"},
        {
         RowBox[{"-", "156"}]},
        {
         RowBox[{"-", "2484"}]},
        {
         RowBox[{"-", "1389"}]},
        {"125"},
        {
         RowBox[{"-", "1710"}]},
        {
         RowBox[{"-", "213"}]},
        {
         RowBox[{"-", "1408"}]},
        {
         RowBox[{"-", "1847"}]},
        {
         RowBox[{"-", "1365"}]},
        {
         RowBox[{"-", "237"}]},
        {
         RowBox[{"-", "1772"}]},
        {
         RowBox[{"-", "889"}]},
        {
         RowBox[{"-", "158"}]},
        {"1380"},
        {"2464"},
        {
         RowBox[{"-", "41"}]},
        {
         RowBox[{"-", "2395"}]},
        {
         RowBox[{"-", "1318"}]},
        {"83"},
        {"971"},
        {
         RowBox[{"-", "472"}]},
        {
         RowBox[{"-", "1423"}]},
        {
         RowBox[{"-", "1852"}]},
        {
         RowBox[{"-", "1397"}]},
        {
         RowBox[{"-", "430"}]},
        {
         RowBox[{"-", "1629"}]},
        {
         RowBox[{"-", "1217"}]},
        {"43"},
        {"1365"},
        {"2427"},
        {
         RowBox[{"-", "60"}]},
        {
         RowBox[{"-", "2436"}]},
        {
         RowBox[{"-", "1341"}]},
        {"80"},
        {"1028"},
        {"1493"},
        {
         RowBox[{"-", "1545"}]},
        {
         RowBox[{"-", "1979"}]},
        {
         RowBox[{"-", "1415"}]},
        {
         RowBox[{"-", "346"}]},
        {
         RowBox[{"-", "1417"}]},
        {
         RowBox[{"-", "965"}]},
        {
         RowBox[{"-", "159"}]},
        {"1414"},
        {"2483"},
        {
         RowBox[{"-", "21"}]},
        {
         RowBox[{"-", "2404"}]},
        {
         RowBox[{"-", "1398"}]},
        {"69"},
        {"989"},
        {"1512"},
        {"501"},
        {
         RowBox[{"-", "2255"}]},
        {
         RowBox[{"-", "1448"}]},
        {
         RowBox[{"-", "289"}]},
        {
         RowBox[{"-", "1502"}]},
        {
         RowBox[{"-", "977"}]},
        {"52"},
        {"1001"},
        {"2454"},
        {
         RowBox[{"-", "46"}]},
        {
         RowBox[{"-", "2543"}]},
        {
         RowBox[{"-", "1434"}]},
        {"64"},
        {"961"},
        {"1464"},
        {"159"},
        {"1671"},
        {
         RowBox[{"-", "1794"}]},
        {
         RowBox[{"-", "159"}]},
        {
         RowBox[{"-", "1441"}]},
        {
         RowBox[{"-", "931"}]},
        {"66"},
        {"1350"},
        {"2183"},
        {
         RowBox[{"-", "52"}]},
        {
         RowBox[{"-", "2442"}]},
        {
         RowBox[{"-", "1400"}]},
        {
         RowBox[{"-", "31"}]},
        {"868"},
        {"1475"},
        {"249"},
        {"1387"},
        {"2102"},
        {
         RowBox[{"-", "658"}]},
        {
         RowBox[{"-", "1837"}]},
        {
         RowBox[{"-", "1246"}]},
        {
         RowBox[{"-", "283"}]},
        {"1099"},
        {"2109"},
        {"726"},
        {
         RowBox[{"-", "2234"}]},
        {
         RowBox[{"-", "1130"}]},
        {"280"},
        {"1275"},
        {"1736"},
        {"467"},
        {"1688"},
        {"2041"},
        {"1781"},
        {
         RowBox[{"-", "1818"}]},
        {
         RowBox[{"-", "1051"}]},
        {
         RowBox[{"-", "62"}]},
        {"1393"},
        {"2465"},
        {"51"},
        {
         RowBox[{"-", "2220"}]},
        {
         RowBox[{"-", "1385"}]},
        {
         RowBox[{"-", "20"}]},
        {"982"},
        {"1746"},
        {"218"},
        {"1445"},
        {"1857"},
        {"1312"},
        {"328"},
        {
         RowBox[{"-", "1158"}]},
        {"24"},
        {"1327"},
        {"2504"},
        {
         RowBox[{"-", "4"}]},
        {
         RowBox[{"-", "2413"}]},
        {
         RowBox[{"-", "1104"}]},
        {"45"},
        {"953"},
        {"1453"},
        {"287"},
        {"1405"},
        {"1797"},
        {"1507"},
        {"284"},
        {"1505"},
        {
         RowBox[{"-", "196"}]},
        {"1435"},
        {"2443"},
        {
         RowBox[{"-", "141"}]},
        {
         RowBox[{"-", "2439"}]},
        {
         RowBox[{"-", "1438"}]},
        {"309"},
        {"912"},
        {"1434"},
        {"384"},
        {"1625"},
        {"1838"},
        {"1337"},
        {"435"},
        {"1472"},
        {"1125"},
        {"913"},
        {"2460"},
        {
         RowBox[{"-", "44"}]},
        {
         RowBox[{"-", "2450"}]},
        {
         RowBox[{"-", "1302"}]},
        {
         RowBox[{"-", "32"}]},
        {"1338"},
        {"1382"},
        {"330"},
        {"1387"},
        {"1817"},
        {"1367"},
        {"279"},
        {"1547"},
        {"1038"},
        {"24"},
        {"2152"},
        {
         RowBox[{"-", "216"}]},
        {
         RowBox[{"-", "2521"}]},
        {
         RowBox[{"-", "1421"}]},
        {"80"},
        {"1035"},
        {"1766"},
        {"186"},
        {"1396"},
        {"1960"},
        {"1401"},
        {"275"},
        {"1709"},
        {"1005"},
        {
         RowBox[{"-", "99"}]},
        {
         RowBox[{"-", "1453"}]},
        {"818"},
        {
         RowBox[{"-", "2267"}]},
        {
         RowBox[{"-", "1093"}]},
        {"291"},
        {"1146"},
        {"1867"},
        {"669"},
        {"1812"},
        {"2189"},
        {"1621"},
        {"409"},
        {"1680"},
        {"1138"},
        {"199"},
        {
         RowBox[{"-", "1171"}]},
        {
         RowBox[{"-", "2092"}]},
        {
         RowBox[{"-", "2208"}]},
        {
         RowBox[{"-", "1411"}]},
        {"68"},
        {"1004"},
        {"1455"},
        {"368"},
        {"1764"},
        {"2058"},
        {"1779"},
        {"471"},
        {"1559"},
        {"1081"},
        {
         RowBox[{"-", "1"}]},
        {
         RowBox[{"-", "1421"}]},
        {
         RowBox[{"-", "2316"}]},
        {"23"},
        {
         RowBox[{"-", "1218"}]},
        {
         RowBox[{"-", "80"}]},
        {"1148"},
        {"1413"},
        {"218"},
        {"1310"},
        {"2069"},
        {"1397"},
        {"161"},
        {"1521"},
        {"1010"},
        {"0"},
        {
         RowBox[{"-", "1353"}]},
        {
         RowBox[{"-", "2393"}]},
        {
         RowBox[{"-", "28"}]},
        {"2467"},
        {
         RowBox[{"-", "945"}]},
        {
         RowBox[{"-", "1628"}]},
        {
         RowBox[{"-", "341"}]},
        {
         RowBox[{"-", "1400"}]},
        {
         RowBox[{"-", "1804"}]},
        {
         RowBox[{"-", "1434"}]},
        {
         RowBox[{"-", "334"}]},
        {
         RowBox[{"-", "1458"}]},
        {
         RowBox[{"-", "955"}]},
        {
         RowBox[{"-", "40"}]},
        {"1365"},
        {"2177"},
        {
         RowBox[{"-", "28"}]},
        {
         RowBox[{"-", "2519"}]},
        {
         RowBox[{"-", "1240"}]},
        {"130"},
        {
         RowBox[{"-", "1537"}]},
        {
         RowBox[{"-", "520"}]},
        {
         RowBox[{"-", "1457"}]},
        {
         RowBox[{"-", "1991"}]},
        {
         RowBox[{"-", "1510"}]},
        {
         RowBox[{"-", "415"}]},
        {
         RowBox[{"-", "1576"}]},
        {
         RowBox[{"-", "1128"}]},
        {
         RowBox[{"-", "152"}]},
        {"1262"},
        {"2277"},
        {"89"},
        {
         RowBox[{"-", "2341"}]},
        {
         RowBox[{"-", "1210"}]},
        {"326"},
        {"1123"},
        {
         RowBox[{"-", "264"}]},
        {
         RowBox[{"-", "1408"}]},
        {
         RowBox[{"-", "1963"}]},
        {
         RowBox[{"-", "1450"}]},
        {
         RowBox[{"-", "405"}]},
        {
         RowBox[{"-", "1597"}]},
        {
         RowBox[{"-", "883"}]},
        {
         RowBox[{"-", "66"}]},
        {"1273"},
        {"2536"},
        {"98"},
        {
         RowBox[{"-", "2323"}]},
        {
         RowBox[{"-", "1340"}]},
        {"88"},
        {"1243"},
        {"1572"},
        {
         RowBox[{"-", "1346"}]},
        {
         RowBox[{"-", "1826"}]},
        {
         RowBox[{"-", "1470"}]},
        {
         RowBox[{"-", "297"}]},
        {
         RowBox[{"-", "1596"}]},
        {
         RowBox[{"-", "1183"}]},
        {"102"},
        {"1361"},
        {"2487"},
        {"94"},
        {
         RowBox[{"-", "2436"}]},
        {
         RowBox[{"-", "1229"}]},
        {"47"},
        {"980"},
        {"1673"},
        {"322"},
        {
         RowBox[{"-", "1827"}]},
        {
         RowBox[{"-", "1590"}]},
        {
         RowBox[{"-", "377"}]},
        {
         RowBox[{"-", "1498"}]},
        {
         RowBox[{"-", "934"}]},
        {
         RowBox[{"-", "144"}]},
        {"1529"},
        {"2429"},
        {"234"},
        {
         RowBox[{"-", "2445"}]},
        {
         RowBox[{"-", "1306"}]},
        {"123"},
        {"948"},
        {"1478"},
        {"703"},
        {"1829"},
        {
         RowBox[{"-", "1547"}]},
        {
         RowBox[{"-", "218"}]},
        {
         RowBox[{"-", "1441"}]},
        {
         RowBox[{"-", "974"}]},
        {
         RowBox[{"-", "33"}]},
        {"1261"},
        {"2235"},
        {"170"},
        {
         RowBox[{"-", "2342"}]},
        {
         RowBox[{"-", "1384"}]},
        {
         RowBox[{"-", "19"}]},
        {"1074"},
        {"1529"},
        {"242"},
        {"1658"},
        {"1981"},
        {
         RowBox[{"-", "315"}]},
        {
         RowBox[{"-", "1367"}]},
        {
         RowBox[{"-", "928"}]},
        {"6"},
        {"1426"},
        {"2270"},
        {"57"},
        {
         RowBox[{"-", "2356"}]},
        {
         RowBox[{"-", "1379"}]},
        {"18"},
        {"912"},
        {"1595"},
        {"254"},
        {"1285"},
        {"2178"},
        {"1612"},
        {
         RowBox[{"-", "1568"}]},
        {
         RowBox[{"-", "1028"}]},
        {
         RowBox[{"-", "186"}]},
        {"1301"},
        {"2349"},
        {
         RowBox[{"-", "245"}]},
        {
         RowBox[{"-", "2105"}]},
        {
         RowBox[{"-", "1264"}]},
        {"39"},
        {"1140"},
        {"1747"},
        {"601"},
        {"1471"},
        {"1929"},
        {"1670"},
        {"356"},
        {
         RowBox[{"-", "979"}]},
        {
         RowBox[{"-", "68"}]},
        {"1358"},
        {"2455"},
        {"110"},
        {
         RowBox[{"-", "2222"}]},
        {
         RowBox[{"-", "1446"}]},
        {"16"},
        {"920"},
        {"1469"},
        {"464"},
        {"1420"},
        {"1817"},
        {"1436"},
        {"509"},
        {"1574"},
        {"17"},
        {"1359"},
        {"2430"},
        {"89"},
        {
         RowBox[{"-", "2402"}]},
        {
         RowBox[{"-", "1207"}]},
        {
         RowBox[{"-", "20"}]},
        {"925"},
        {"1387"},
        {"255"},
        {"1413"},
        {"1892"},
        {"1405"},
        {"438"},
        {"1690"},
        {"1013"},
        {"1498"},
        {"2423"},
        {"35"},
        {
         RowBox[{"-", "2446"}]},
        {
         RowBox[{"-", "1327"}]},
        {"106"},
        {"886"},
        {"1539"},
        {"375"},
        {"1408"},
        {"1941"},
        {"1496"},
        {"398"},
        {"1673"},
        {"1185"},
        {"245"},
        {"2353"},
        {
         RowBox[{"-", "5"}]},
        {
         RowBox[{"-", "2414"}]},
        {
         RowBox[{"-", "1303"}]},
        {"105"},
        {"991"},
        {"1459"},
        {"248"},
        {"1575"},
        {"1867"},
        {"1413"},
        {"448"},
        {"1463"},
        {"901"},
        {"155"},
        {
         RowBox[{"-", "1278"}]},
        {"50"},
        {
         RowBox[{"-", "2441"}]},
        {
         RowBox[{"-", "1350"}]},
        {
         RowBox[{"-", "26"}]},
        {"916"},
        {"1622"},
        {"236"},
        {"1448"},
        {"1928"},
        {"1469"},
        {"234"},
        {"1538"},
        {"1062"},
        {
         RowBox[{"-", "65"}]},
        {
         RowBox[{"-", "1265"}]},
        {
         RowBox[{"-", "2230"}]},
        {
         RowBox[{"-", "2183"}]},
        {
         RowBox[{"-", "1364"}]},
        {"48"},
        {"956"},
        {"1505"},
        {"621"},
        {"1554"},
        {"2042"},
        {"1677"},
        {"237"},
        {"1492"},
        {"1095"},
        {"13"},
        {
         RowBox[{"-", "1405"}]},
        {
         RowBox[{"-", "2288"}]},
        {
         RowBox[{"-", "78"}]},
        {
         RowBox[{"-", "1108"}]},
        {"298"},
        {"1173"},
        {"1703"},
        {"503"},
        {"1671"},
        {"2078"},
        {"1690"},
        {"834"},
        {"1851"},
        {"1144"},
        {"432"},
        {
         RowBox[{"-", "1057"}]},
        {
         RowBox[{"-", "2125"}]},
        {"668"},
        {"3075"},
        {
         RowBox[{"-", "105"}]},
        {"920"},
        {"1707"},
        {"294"},
        {"1451"},
        {"1859"},
        {"1441"},
        {"220"},
        {"1478"},
        {"1036"},
        {"54"},
        {
         RowBox[{"-", "1393"}]},
        {
         RowBox[{"-", "2504"}]},
        {
         RowBox[{"-", "85"}]},
        {"2207"},
        {"1233"},
        {
         RowBox[{"-", "1817"}]},
        {
         RowBox[{"-", "396"}]},
        {
         RowBox[{"-", "1642"}]},
        {
         RowBox[{"-", "2125"}]},
        {
         RowBox[{"-", "1539"}]},
        {
         RowBox[{"-", "667"}]},
        {
         RowBox[{"-", "1834"}]},
        {
         RowBox[{"-", "1088"}]},
        {
         RowBox[{"-", "195"}]},
        {"1202"},
        {"2146"},
        {
         RowBox[{"-", "640"}]},
        {
         RowBox[{"-", "2242"}]},
        {
         RowBox[{"-", "1223"}]},
        {"138"},
        {"1116"},
        {
         RowBox[{"-", "538"}]},
        {
         RowBox[{"-", "1733"}]},
        {
         RowBox[{"-", "1940"}]},
        {
         RowBox[{"-", "1671"}]},
        {
         RowBox[{"-", "306"}]},
        {
         RowBox[{"-", "1629"}]},
        {
         RowBox[{"-", "1098"}]},
        {
         RowBox[{"-", "124"}]},
        {"1383"},
        {"2464"},
        {"184"},
        {
         RowBox[{"-", "2077"}]},
        {
         RowBox[{"-", "1410"}]},
        {"52"},
        {"929"},
        {"1428"},
        {
         RowBox[{"-", "1587"}]},
        {
         RowBox[{"-", "1826"}]},
        {
         RowBox[{"-", "1408"}]},
        {
         RowBox[{"-", "287"}]},
        {
         RowBox[{"-", "1489"}]},
        {
         RowBox[{"-", "1146"}]},
        {
         RowBox[{"-", "187"}]},
        {"1388"},
        {"2479"},
        {"121"},
        {
         RowBox[{"-", "2414"}]},
        {
         RowBox[{"-", "1238"}]},
        {"63"},
        {"1029"},
        {"1447"},
        {"243"},
        {
         RowBox[{"-", "2066"}]},
        {
         RowBox[{"-", "1443"}]},
        {
         RowBox[{"-", "327"}]},
        {
         RowBox[{"-", "1599"}]},
        {
         RowBox[{"-", "1005"}]},
        {
         RowBox[{"-", "282"}]},
        {"1203"},
        {"2495"},
        {"166"},
        {
         RowBox[{"-", "2458"}]},
        {
         RowBox[{"-", "1422"}]},
        {"229"},
        {"1023"},
        {"1635"},
        {"314"},
        {"1336"},
        {
         RowBox[{"-", "1659"}]},
        {
         RowBox[{"-", "428"}]},
        {
         RowBox[{"-", "1596"}]},
        {
         RowBox[{"-", "851"}]},
        {
         RowBox[{"-", "20"}]},
        {"1290"},
        {"2309"},
        {"235"},
        {
         RowBox[{"-", "2390"}]},
        {
         RowBox[{"-", "1449"}]},
        {"83"},
        {"1138"},
        {"1577"},
        {"234"},
        {"1536"},
        {"2120"},
        {
         RowBox[{"-", "705"}]},
        {
         RowBox[{"-", "1564"}]},
        {
         RowBox[{"-", "1205"}]},
        {
         RowBox[{"-", "302"}]},
        {"1093"},
        {"2131"},
        {
         RowBox[{"-", "721"}]},
        {
         RowBox[{"-", "2174"}]},
        {
         RowBox[{"-", "1231"}]},
        {"203"},
        {"1144"},
        {"1831"},
        {"515"},
        {"1549"},
        {"2050"},
        {"1662"},
        {
         RowBox[{"-", "1912"}]},
        {
         RowBox[{"-", "1082"}]},
        {
         RowBox[{"-", "232"}]},
        {"1245"},
        {"2358"},
        {
         RowBox[{"-", "291"}]},
        {
         RowBox[{"-", "2050"}]},
        {
         RowBox[{"-", "1268"}]},
        {"138"},
        {"1161"},
        {"1600"},
        {"596"},
        {"1585"},
        {"1975"},
        {"1713"},
        {"393"},
        {
         RowBox[{"-", "1203"}]},
        {"92"},
        {"1298"},
        {"2565"},
        {"68"},
        {
         RowBox[{"-", "2195"}]},
        {
         RowBox[{"-", "1000"}]},
        {
         RowBox[{"-", "29"}]},
        {"1011"},
        {"1581"},
        {"363"},
        {"1537"},
        {"1833"},
        {"1363"},
        {"118"},
        {"1374"},
        {
         RowBox[{"-", "275"}]},
        {"1350"},
        {"2454"},
        {"71"},
        {
         RowBox[{"-", "2457"}]},
        {
         RowBox[{"-", "1295"}]},
        {"220"},
        {"965"},
        {"1436"},
        {"210"},
        {"1635"},
        {"2047"},
        {"1507"},
        {"344"},
        {"1382"},
        {"970"},
        {"1120"},
        {"2407"},
        {
         RowBox[{"-", "35"}]},
        {
         RowBox[{"-", "2460"}]},
        {
         RowBox[{"-", "1407"}]},
        {"163"},
        {"1182"},
        {"1525"},
        {"331"},
        {"1456"},
        {"1963"},
        {"1661"},
        {"331"},
        {"1742"},
        {"915"},
        {"57"},
        {"2232"},
        {
         RowBox[{"-", "57"}]},
        {
         RowBox[{"-", "2466"}]},
        {
         RowBox[{"-", "1467"}]},
        {
         RowBox[{"-", "24"}]},
        {"1014"},
        {"1612"},
        {"352"},
        {"1401"},
        {"1816"},
        {"1662"},
        {"505"},
        {"1518"},
        {"994"},
        {
         RowBox[{"-", "42"}]},
        {
         RowBox[{"-", "1362"}]},
        {
         RowBox[{"-", "746"}]},
        {
         RowBox[{"-", "2185"}]},
        {
         RowBox[{"-", "1082"}]},
        {"341"},
        {"1307"},
        {"1895"},
        {"694"},
        {"1682"},
        {"2149"},
        {"1561"},
        {"493"},
        {"1881"},
        {"1205"},
        {"240"},
        {
         RowBox[{"-", "1129"}]},
        {
         RowBox[{"-", "2353"}]},
        {
         RowBox[{"-", "2162"}]},
        {
         RowBox[{"-", "1439"}]},
        {"3"},
        {"873"},
        {"1490"},
        {"433"},
        {"1594"},
        {"2066"},
        {"1387"},
        {"268"},
        {"1428"},
        {"1010"},
        {"252"},
        {
         RowBox[{"-", "1351"}]},
        {
         RowBox[{"-", "2560"}]},
        {
         RowBox[{"-", "122"}]},
        {
         RowBox[{"-", "987"}]},
        {
         RowBox[{"-", "85"}]},
        {"929"},
        {"1463"},
        {"209"},
        {"1680"},
        {"2068"},
        {"1529"},
        {"207"},
        {"1407"},
        {"904"},
        {"198"},
        {
         RowBox[{"-", "1355"}]},
        {
         RowBox[{"-", "2515"}]},
        {
         RowBox[{"-", "175"}]},
        {"2450"},
        {"127"},
        {"974"},
        {"1578"},
        {"254"},
        {"1355"},
        {"1911"},
        {"1617"},
        {"303"},
        {"1816"},
        {"1048"},
        {"15"},
        {
         RowBox[{"-", "1279"}]},
        {
         RowBox[{"-", "2586"}]},
        {
         RowBox[{"-", "144"}]},
        {"2184"},
        {"1188"},
        {"1245"},
        {"1478"},
        {"496"},
        {"1443"},
        {"1796"},
        {"1574"},
        {"467"},
        {"1406"},
        {"1079"},
        {"75"},
        {
         RowBox[{"-", "1291"}]},
        {
         RowBox[{"-", "2293"}]},
        {
         RowBox[{"-", "222"}]},
        {"2335"},
        {"1404"},
        {
         RowBox[{"-", "16"}]},
        {
         RowBox[{"-", "384"}]},
        {
         RowBox[{"-", "1584"}]},
        {
         RowBox[{"-", "2189"}]},
        {
         RowBox[{"-", "1605"}]},
        {
         RowBox[{"-", "334"}]},
        {
         RowBox[{"-", "1522"}]},
        {
         RowBox[{"-", "988"}]},
        {
         RowBox[{"-", "43"}]},
        {"1277"},
        {"2417"},
        {
         RowBox[{"-", "253"}]},
        {
         RowBox[{"-", "2268"}]},
        {
         RowBox[{"-", "1399"}]},
        {"96"},
        {"960"},
        {"1549"},
        {
         RowBox[{"-", "1358"}]},
        {
         RowBox[{"-", "2068"}]},
        {
         RowBox[{"-", "1455"}]},
        {
         RowBox[{"-", "243"}]},
        {
         RowBox[{"-", "1482"}]},
        {
         RowBox[{"-", "999"}]},
        {"4"},
        {"1316"},
        {"2381"},
        {
         RowBox[{"-", "32"}]},
        {
         RowBox[{"-", "2407"}]},
        {
         RowBox[{"-", "1348"}]},
        {
         RowBox[{"-", "2"}]},
        {"946"},
        {"1447"},
        {"261"},
        {
         RowBox[{"-", "1950"}]},
        {
         RowBox[{"-", "1542"}]},
        {
         RowBox[{"-", "453"}]},
        {
         RowBox[{"-", "1543"}]},
        {
         RowBox[{"-", "1265"}]},
        {
         RowBox[{"-", "267"}]},
        {"1280"},
        {"2320"},
        {
         RowBox[{"-", "327"}]},
        {
         RowBox[{"-", "2281"}]},
        {
         RowBox[{"-", "1203"}]},
        {"97"},
        {"1232"},
        {"1586"},
        {"454"},
        {"1511"},
        {
         RowBox[{"-", "1450"}]},
        {
         RowBox[{"-", "303"}]},
        {
         RowBox[{"-", "1465"}]},
        {
         RowBox[{"-", "971"}]},
        {
         RowBox[{"-", "86"}]},
        {"1228"},
        {"2502"},
        {"6"},
        {
         RowBox[{"-", "2308"}]},
        {
         RowBox[{"-", "1439"}]},
        {"52"},
        {"938"},
        {"1503"},
        {"293"},
        {"1416"},
        {"1804"},
        {
         RowBox[{"-", "237"}]},
        {
         RowBox[{"-", "1651"}]},
        {
         RowBox[{"-", "1019"}]},
        {"8"},
        {"1380"},
        {"2526"},
        {"0"},
        {
         RowBox[{"-", "2368"}]},
        {
         RowBox[{"-", "1257"}]},
        {"19"},
        {"1039"},
        {"1440"},
        {"247"},
        {"1415"},
        {"2077"},
        {"1595"},
        {
         RowBox[{"-", "1631"}]},
        {
         RowBox[{"-", "975"}]},
        {
         RowBox[{"-", "106"}]},
        {"1234"},
        {"2353"},
        {"216"},
        {
         RowBox[{"-", "2246"}]},
        {
         RowBox[{"-", "1365"}]},
        {"116"},
        {"989"},
        {"1527"},
        {"306"},
        {"1455"},
        {"2048"},
        {"1402"},
        {"229"},
        {
         RowBox[{"-", "1203"}]},
        {"18"},
        {"1419"},
        {"2480"},
        {"65"},
        {
         RowBox[{"-", "2200"}]},
        {
         RowBox[{"-", "1476"}]},
        {
         RowBox[{"-", "50"}]},
        {"1140"},
        {"1558"},
        {"264"},
        {"1420"},
        {"1800"},
        {"1465"},
        {"228"},
        {"1592"},
        {"25"},
        {"1425"},
        {"2333"},
        {
         RowBox[{"-", "74"}]},
        {
         RowBox[{"-", "2465"}]},
        {
         RowBox[{"-", "1292"}]},
        {"243"},
        {"995"},
        {"1631"},
        {"243"},
        {"1571"},
        {"1832"},
        {"1430"},
        {"286"},
        {"1400"},
        {"871"},
        {"1372"},
        {"2276"},
        {
         RowBox[{"-", "160"}]},
        {
         RowBox[{"-", "2342"}]},
        {
         RowBox[{"-", "1341"}]},
        {"58"},
        {"1023"},
        {"1552"},
        {"357"},
        {"1556"},
        {"2299"},
        {"1499"},
        {"347"},
        {"1524"},
        {"912"},
        {"20"},
        {"2466"},
        {
         RowBox[{"-", "158"}]},
        {
         RowBox[{"-", "2295"}]},
        {
         RowBox[{"-", "1383"}]},
        {
         RowBox[{"-", "11"}]},
        {"1046"},
        {"1489"},
        {"370"},
        {"1606"},
        {"1970"},
        {"1530"},
        {"137"},
        {"1467"},
        {"1144"},
        {"53"},
        {
         RowBox[{"-", "1402"}]},
        {
         RowBox[{"-", "122"}]},
        {
         RowBox[{"-", "2494"}]},
        {
         RowBox[{"-", "1364"}]},
        {"130"},
        {"1047"},
        {"1520"},
        {"342"},
        {"1270"},
        {"1969"},
        {"1420"},
        {"433"},
        {"1461"},
        {"1155"},
        {"180"},
        {
         RowBox[{"-", "1333"}]},
        {
         RowBox[{"-", "2293"}]},
        {
         RowBox[{"-", "2157"}]},
        {
         RowBox[{"-", "1438"}]},
        {"64"},
        {"986"},
        {"1526"},
        {"268"},
        {"1439"},
        {"1845"},
        {"1622"},
        {"202"},
        {"1469"},
        {"900"},
        {"39"},
        {
         RowBox[{"-", "1425"}]},
        {
         RowBox[{"-", "2515"}]},
        {
         RowBox[{"-", "99"}]},
        {
         RowBox[{"-", "1439"}]},
        {"25"},
        {"955"},
        {"1407"},
        {"344"},
        {"1397"},
        {"1971"},
        {"1534"},
        {"347"},
        {"1422"},
        {"959"},
        {
         RowBox[{"-", "21"}]},
        {
         RowBox[{"-", "1099"}]},
        {
         RowBox[{"-", "2440"}]},
        {
         RowBox[{"-", "60"}]},
        {"2439"},
        {"184"},
        {"1021"},
        {"1559"},
        {"292"},
        {"1349"},
        {"2090"},
        {"1489"},
        {"240"},
        {"1579"},
        {"974"},
        {"79"},
        {
         RowBox[{"-", "1354"}]},
        {
         RowBox[{"-", "2421"}]},
        {"3"},
        {"2419"},
        {"1404"},
        {"982"},
        {"1568"},
        {"288"},
        {"1396"},
        {"1885"},
        {"1389"},
        {"355"},
        {"1380"},
        {"1468"},
        {"69"},
        {
         RowBox[{"-", "1335"}]},
        {
         RowBox[{"-", "2554"}]},
        {
         RowBox[{"-", "37"}]},
        {"2424"},
        {"1164"},
        {
         RowBox[{"-", "135"}]},
        {"1473"},
        {"124"},
        {"1681"},
        {"1796"},
        {"1278"},
        {"302"},
        {"1443"},
        {"923"},
        {"142"},
        {
         RowBox[{"-", "1445"}]},
        {
         RowBox[{"-", "2361"}]},
        {
         RowBox[{"-", "43"}]},
        {"2404"},
        {"1378"},
        {"59"},
        {
         RowBox[{"-", "932"}]},
        {
         RowBox[{"-", "1406"}]},
        {
         RowBox[{"-", "2048"}]},
        {
         RowBox[{"-", "1606"}]},
        {
         RowBox[{"-", "388"}]},
        {
         RowBox[{"-", "1459"}]},
        {
         RowBox[{"-", "1004"}]},
        {
         RowBox[{"-", "58"}]},
        {"1341"},
        {"2495"},
        {
         RowBox[{"-", "169"}]},
        {
         RowBox[{"-", "2322"}]},
        {
         RowBox[{"-", "1180"}]},
        {"59"},
        {"952"},
        {"1543"},
        {"422"},
        {
         RowBox[{"-", "1799"}]},
        {
         RowBox[{"-", "1699"}]},
        {
         RowBox[{"-", "267"}]},
        {
         RowBox[{"-", "1490"}]},
        {
         RowBox[{"-", "1044"}]},
        {
         RowBox[{"-", "61"}]},
        {"1364"},
        {"2378"},
        {"43"},
        {
         RowBox[{"-", "2379"}]},
        {
         RowBox[{"-", "1309"}]},
        {"163"},
        {"1022"},
        {"1443"},
        {"329"},
        {"1481"},
        {
         RowBox[{"-", "1355"}]},
        {
         RowBox[{"-", "345"}]},
        {
         RowBox[{"-", "1448"}]},
        {
         RowBox[{"-", "1023"}]},
        {
         RowBox[{"-", "138"}]},
        {"1448"},
        {"2506"},
        {"35"},
        {
         RowBox[{"-", "2298"}]},
        {
         RowBox[{"-", "1281"}]},
        {"3"},
        {"1022"},
        {"1461"},
        {"310"},
        {"1436"},
        {"1968"},
        {
         RowBox[{"-", "254"}]},
        {
         RowBox[{"-", "1488"}]},
        {
         RowBox[{"-", "1139"}]},
        {
         RowBox[{"-", "99"}]},
        {"1282"},
        {"2447"},
        {
         RowBox[{"-", "14"}]},
        {
         RowBox[{"-", "2456"}]},
        {
         RowBox[{"-", "1370"}]},
        {"27"},
        {"1056"},
        {"1530"},
        {"287"},
        {"1489"},
        {"1805"},
        {"1496"},
        {
         RowBox[{"-", "1376"}]},
        {
         RowBox[{"-", "1178"}]},
        {
         RowBox[{"-", "161"}]},
        {"1380"},
        {"2407"},
        {"185"},
        {
         RowBox[{"-", "2414"}]},
        {
         RowBox[{"-", "1270"}]},
        {"12"},
        {"925"},
        {"1544"},
        {"255"},
        {"1447"},
        {"1857"},
        {"1572"},
        {"550"},
        {
         RowBox[{"-", "1102"}]},
        {
         RowBox[{"-", "65"}]},
        {"1298"},
        {"2379"},
        {
         RowBox[{"-", "85"}]},
        {
         RowBox[{"-", "2467"}]},
        {
         RowBox[{"-", "1195"}]},
        {"32"},
        {"942"},
        {"1576"},
        {"353"},
        {"1456"},
        {"1919"},
        {"1490"},
        {"216"},
        {"1711"},
        {
         RowBox[{"-", "221"}]},
        {"1399"},
        {"2475"},
        {"29"},
        {
         RowBox[{"-", "2390"}]},
        {
         RowBox[{"-", "1287"}]},
        {
         RowBox[{"-", "69"}]},
        {"910"},
        {"1555"},
        {"306"},
        {"1425"},
        {"1828"},
        {"1411"},
        {"344"},
        {"1525"},
        {"1226"},
        {"1361"},
        {"2246"},
        {
         RowBox[{"-", "161"}]},
        {
         RowBox[{"-", "2418"}]},
        {
         RowBox[{"-", "1226"}]},
        {"144"},
        {"1238"},
        {"1508"},
        {"340"},
        {"1590"},
        {"2176"},
        {"1514"},
        {"392"},
        {"1453"},
        {"1010"},
        {"270"},
        {"2485"},
        {
         RowBox[{"-", "127"}]},
        {
         RowBox[{"-", "2258"}]},
        {
         RowBox[{"-", "1277"}]},
        {"79"},
        {"1025"},
        {"1530"},
        {"456"},
        {"1451"},
        {"2074"},
        {"1781"},
        {"222"},
        {"1454"},
        {"1165"},
        {"70"},
        {
         RowBox[{"-", "1228"}]},
        {"75"},
        {
         RowBox[{"-", "2364"}]},
        {
         RowBox[{"-", "1234"}]},
        {"17"},
        {"1048"},
        {"1571"},
        {"305"},
        {"1336"},
        {"1861"},
        {"1407"},
        {"245"},
        {"1431"},
        {"1068"},
        {"270"},
        {
         RowBox[{"-", "1418"}]},
        {
         RowBox[{"-", "2422"}]},
        {
         RowBox[{"-", "2357"}]},
        {
         RowBox[{"-", "1220"}]},
        {"208"},
        {"1180"},
        {"1646"},
        {"432"},
        {"1529"},
        {"1883"},
        {"1565"},
        {"499"},
        {"1788"},
        {"1161"},
        {"179"},
        {
         RowBox[{"-", "1148"}]},
        {
         RowBox[{"-", "2387"}]},
        {"359"},
        {
         RowBox[{"-", "1157"}]},
        {"81"},
        {"1087"},
        {"1480"},
        {"332"},
        {"1443"},
        {"1822"},
        {"1432"},
        {"344"},
        {"1437"},
        {"923"},
        {"101"},
        {
         RowBox[{"-", "1445"}]},
        {
         RowBox[{"-", "2496"}]},
        {
         RowBox[{"-", "143"}]},
        {"2311"},
        {"23"},
        {"1005"},
        {"1547"},
        {"305"},
        {"1499"},
        {"1921"},
        {"1475"},
        {"314"},
        {"1463"},
        {"1013"},
        {"92"},
        {
         RowBox[{"-", "1361"}]},
        {
         RowBox[{"-", "2199"}]},
        {"123"},
        {"2424"},
        {"1216"},
        {"1175"},
        {"1484"},
        {"390"},
        {"1401"},
        {"1801"},
        {"1649"},
        {"220"},
        {"1514"},
        {"940"},
        {"59"},
        {
         RowBox[{"-", "1361"}]},
        {
         RowBox[{"-", "2428"}]},
        {"4"},
        {"2404"},
        {"1378"},
        {
         RowBox[{"-", "146"}]},
        {"1401"},
        {"323"},
        {"1450"},
        {"1816"},
        {"1431"},
        {"275"},
        {"1494"},
        {"926"},
        {"470"},
        {
         RowBox[{"-", "1293"}]},
        {
         RowBox[{"-", "2434"}]},
        {
         RowBox[{"-", "105"}]},
        {"2503"},
        {"1301"},
        {
         RowBox[{"-", "176"}]},
        {
         RowBox[{"-", "1129"}]},
        {"318"},
        {"1541"},
        {"2320"},
        {"1448"},
        {"365"},
        {"1568"},
        {"975"},
        {"102"},
        {
         RowBox[{"-", "1337"}]},
        {
         RowBox[{"-", "2355"}]},
        {"172"},
        {"2365"},
        {"1313"},
        {
         RowBox[{"-", "68"}]},
        {
         RowBox[{"-", "936"}]},
        {
         RowBox[{"-", "1716"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.679758333071949*^9, 3.6797583365929537`*^9}, 
   3.679812221995766*^9, {3.6799013620691833`*^9, 3.679901369027581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Local", " ", "bound", " ", "using", " ", "brute", " ", "force", " ", 
    "computation", " ", "in", " ", "Matlab"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"w", "=", "978607"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.679722995450429*^9, 3.6797230071140957`*^9}, {
  3.679723760040161*^9, 3.679723761141224*^9}, {3.6797537117485113`*^9, 
  3.679753713371604*^9}, {3.6798115644931593`*^9, 3.6798115888705535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Generate", " ", "Q", 
    RowBox[{"(", 
     RowBox[{"x", ",", "y", ",", "z"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"p", "=", "1"}], ")"}], " ", "according", " ", "to", " ", "Eq", 
    ".50"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "16"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "n", "}"}], ",", 
       RowBox[{"{", "n", "}"}], ",", 
       RowBox[{"{", "n", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "]"}], "=", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", "y", "+", "z", "-", "3"}], ")"}], 
         RowBox[{"Pi", "/", "n"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.67975378515971*^9, 3.6797538878685846`*^9}, {
  3.679758467355138*^9, 3.6797584862651644`*^9}, {3.6798116001251974`*^9, 
  3.679811601154256*^9}, {3.679845448027544*^9, 3.679845449891651*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Evaluation", " ", "of", " ", "the", " ", "maximum", " ", "quantum", " ", 
    "value"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Qmax", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"x", "=", "1"}], ",", 
      RowBox[{"x", "\[LessEqual]", "n"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"y", "=", "1"}], ",", 
         RowBox[{"y", "\[LessEqual]", "n"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"z", "=", "1"}], ",", 
            RowBox[{"z", "\[LessEqual]", "n"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"i", "=", 
              RowBox[{"i", "+", "1"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Qmax", "=", 
              RowBox[{"Qmax", "+", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"[", 
                  RowBox[{"x", ",", "y", ",", "z"}], "]"}], "]"}], 
                RowBox[{"W", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"z", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"y", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"x", "++"}]}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6797540769503994`*^9, 3.6797541990553837`*^9}, {
  3.679754271423523*^9, 3.679754294714855*^9}, {3.6797585056371913`*^9, 
  3.6797585362592344`*^9}, {3.6798116082336607`*^9, 3.679811622935502*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"analytical", " ", "visibility"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"p16", "=", 
    RowBox[{"w", "/", "Qmax"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"high", " ", "precision", " ", "visibility"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p16", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"w", "/", "Qmax"}], ",", "20"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.679754301853263*^9, 3.6797543467428308`*^9}, {
  3.6798116706042285`*^9, 3.679811688045226*^9}, {3.679811761462425*^9, 
  3.6798117664627113`*^9}, {3.67984545809812*^9, 3.6798454605022573`*^9}}],

Cell[BoxData[
 FractionBox["978607", 
  RowBox[{"494449", "+", 
   RowBox[{"266707", " ", 
    SqrtBox["2"]}], "+", 
   RowBox[{"762226", " ", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Pi]", "16"], "]"}]}], "+", 
   RowBox[{"182431", " ", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Pi]", "8"], "]"}]}], "+", 
   RowBox[{"791215", " ", 
    RowBox[{"Cos", "[", 
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "16"], "]"}]}], "-", 
   RowBox[{"1212731", " ", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Pi]", "16"], "]"}]}], "-", 
   RowBox[{"665669", " ", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Pi]", "8"], "]"}]}], "+", 
   RowBox[{"53843", " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "16"], "]"}]}]}]]], "Output",
 CellChangeTimes->{{3.6797543282917757`*^9, 3.6797543471238527`*^9}, 
   3.679758562893272*^9, 3.679812268150406*^9, 3.679846335469303*^9}],

Cell[BoxData["0.493198241378983517592921911798699525876339621558899031571`20.\
"], "Output",
 CellChangeTimes->{{3.6797543282917757`*^9, 3.6797543471238527`*^9}, 
   3.679758562893272*^9, 3.679812268150406*^9, 3.679846335526306*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Results for Sec. 5.4 (EPR steering of two-qubit Werner states)\
\>", "Section",
 CellChangeTimes->{{3.6797602528703012`*^9, 3.679760267721323*^9}, {
   3.679760396921505*^9, 3.6797604114195256`*^9}, {3.679760466807604*^9, 
   3.6797604831376266`*^9}, {3.6797605695017476`*^9, 3.679760586751772*^9}, 
   3.679760694785923*^9, {3.683001178502034*^9, 3.6830011785840387`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Certification of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", 
    RowBox[{"(", "30", ")"}]], TraditionalForm]]],
 " \[LessEqual]  0.5058"
}], "Subsection",
 CellChangeTimes->{{3.679760612623808*^9, 3.679760627543829*^9}, {
  3.6799010599189014`*^9, 3.6799010613049803`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "W", " ", "Bell", " ", "expression", " ", "coming", " ", 
    "from", " ", "modified", " ", 
    RowBox[{"Gilbert", "'"}], "s", " ", "algorithm", " ", "rounded", " ", 
    "up", " ", "to", " ", "6", "th", " ", "digit", " ", "and", " ", 
    "rescaled"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"W", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "840", "4171"},
        {"0", "840", 
         RowBox[{"-", "4170"}]},
        {"840", "4170", "0"},
        {"840", 
         RowBox[{"-", "4171"}], "0"},
        {"4170", "0", "840"},
        {"4171", "0", 
         RowBox[{"-", "840"}]},
        {"1709", "3634", "1406"},
        {"1709", "3634", 
         RowBox[{"-", "1406"}]},
        {"1709", 
         RowBox[{"-", "3634"}], "1406"},
        {"1709", 
         RowBox[{"-", "3634"}], 
         RowBox[{"-", "1406"}]},
        {"3634", "1406", "1709"},
        {"3634", "1406", 
         RowBox[{"-", "1709"}]},
        {"3634", 
         RowBox[{"-", "1406"}], "1709"},
        {"3634", 
         RowBox[{"-", "1406"}], 
         RowBox[{"-", "1709"}]},
        {"1406", "1709", "3634"},
        {"1406", "1709", 
         RowBox[{"-", "3634"}]},
        {"1406", 
         RowBox[{"-", "1709"}], "3634"},
        {"1406", 
         RowBox[{"-", "1709"}], 
         RowBox[{"-", "3634"}]},
        {"869", "3114", "2765"},
        {"869", "3114", 
         RowBox[{"-", "2765"}]},
        {"869", 
         RowBox[{"-", "3114"}], "2765"},
        {"869", 
         RowBox[{"-", "3114"}], 
         RowBox[{"-", "2765"}]},
        {"3114", "2765", "869"},
        {"3114", "2765", 
         RowBox[{"-", "869"}]},
        {"3114", 
         RowBox[{"-", "2765"}], "869"},
        {"3114", 
         RowBox[{"-", "2765"}], 
         RowBox[{"-", "869"}]},
        {"2765", "869", "3114"},
        {"2765", "869", 
         RowBox[{"-", "3114"}]},
        {"2765", 
         RowBox[{"-", "869"}], "3114"},
        {"2765", 
         RowBox[{"-", "869"}], 
         RowBox[{"-", "3114"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.679757805026207*^9, 3.6797578135062184`*^9}, {
  3.6798117737211266`*^9, 3.6798117782773867`*^9}, {3.6799009439162664`*^9, 
  3.67990097737418*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Unsteerable", " ", "bound", " ", "computed", " ", "according", " ", "to", 
    " ", "Eq", ".51", " ", "using", " ", "brute", " ", "force", " ", 
    "evaluation", " ", "in", " ", "Matlab"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", "8341"}], "+", 
          RowBox[{"64009", "I"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8341"}], "-", 
          RowBox[{"64009", "I"}]}], ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"w", "=", 
    RowBox[{"Max", "[", 
     RowBox[{"Eigenvalues", "[", "M", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.679734184197102*^9, 3.6797341872371063`*^9}, {
  3.6797572635124454`*^9, 3.679757278174466*^9}, {3.679757340798554*^9, 
  3.6797574366886888`*^9}, {3.6797578303792424`*^9, 3.679757901315342*^9}, {
  3.6798117871758957`*^9, 3.679811809185155*^9}, {3.6799009858786664`*^9, 
  3.6799010253069215`*^9}}],

Cell[BoxData[
 SqrtBox["4166724363"]], "Output",
 CellChangeTimes->{{3.6797574129666557`*^9, 3.6797574549207144`*^9}, 
   3.6797579020153427`*^9, {3.6798122931688375`*^9, 3.6798123468819094`*^9}, 
   3.67981255460079*^9, 3.679844944740758*^9, 3.6798463508591833`*^9, 
   3.67990102807308*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Each", " ", "row", " ", "stands", " ", "for", " ", "an", " ", 
    RowBox[{"(", "unnormalized", ")"}], " ", "Bloch", " ", "vector"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "=."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnBloch", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", 
          RowBox[{"3", " ", "\[Phi]"}]},
         {"0", "1", 
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[Phi]"}]},
         {"1", 
          RowBox[{"3", " ", "\[Phi]"}], "0"},
         {"1", 
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[Phi]"}], "0"},
         {
          RowBox[{"3", " ", "\[Phi]"}], "0", "1"},
         {
          RowBox[{"3", " ", "\[Phi]"}], "0", 
          RowBox[{"-", "1"}]},
         {"2", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], "\[Phi]"},
         {"2", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], 
          RowBox[{"-", "\[Phi]"}]},
         {"2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Phi]"}]}], "\[Phi]"},
         {"2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Phi]"}]}], 
          RowBox[{"-", "\[Phi]"}]},
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], "\[Phi]", "2"},
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], "\[Phi]", 
          RowBox[{"-", "2"}]},
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], 
          RowBox[{"-", "\[Phi]"}], "2"},
         {
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}], 
          RowBox[{"-", "\[Phi]"}], 
          RowBox[{"-", "2"}]},
         {"\[Phi]", "2", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}]},
         {"\[Phi]", "2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Phi]"}]}]},
         {"\[Phi]", 
          RowBox[{"-", "2"}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Phi]"}]}]},
         {"\[Phi]", 
          RowBox[{"-", "2"}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Phi]"}]}]},
         {"1", 
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{"2", " ", "\[Phi]"}]},
         {"1", 
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Phi]"}]},
         {"1", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[Phi]"}], 
          RowBox[{"2", " ", "\[Phi]"}]},
         {"1", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[Phi]"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Phi]"}]},
         {
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{"2", " ", "\[Phi]"}], "1"},
         {
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{"2", " ", "\[Phi]"}], 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Phi]"}], "1"},
         {
          RowBox[{"2", "+", "\[Phi]"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Phi]"}], 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"2", " ", "\[Phi]"}], "1", 
          RowBox[{"2", "+", "\[Phi]"}]},
         {
          RowBox[{"2", " ", "\[Phi]"}], "1", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[Phi]"}]},
         {
          RowBox[{"2", " ", "\[Phi]"}], 
          RowBox[{"-", "1"}], 
          RowBox[{"2", "+", "\[Phi]"}]},
         {
          RowBox[{"2", " ", "\[Phi]"}], 
          RowBox[{"-", "1"}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[Phi]"}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.679735429895859*^9, 3.6797354341258645`*^9}, {
  3.679735470809916*^9, 3.679735517969983*^9}, {3.6797357383042936`*^9, 
  3.6797357426942997`*^9}, {3.6798119457329645`*^9, 3.679811950580242*^9}, {
  3.679812545086246*^9, 3.6798125468243456`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "normalize", " ", "them"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "30"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Bloch", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Bloch", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Normalize", "[", 
         RowBox[{"UnBloch", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.6797342075031347`*^9, 3.679734214925145*^9}, {
  3.6797345763766546`*^9, 3.679734913730131*^9}, {3.679735529683999*^9, 
  3.6797355990780973`*^9}, {3.6797356340321465`*^9, 3.6797356474421654`*^9}, {
  3.679735678290209*^9, 3.6797357709383397`*^9}, {3.6797358993495207`*^9, 
  3.67973592720956*^9}, {3.679757969949438*^9, 3.6797579780314493`*^9}, {
  3.679811954001438*^9, 3.6798119625409265`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "three", " ", "Pauli", " ", "Bloch", " ", "vectors", " ", "on",
     " ", 
    RowBox[{"Bob", "'"}], "s", " ", "side"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"BlochPauli", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}]}]], "Input",\

 CellChangeTimes->{{3.679757475552744*^9, 3.6797575039667835`*^9}, {
  3.679811968039241*^9, 3.6798119915515857`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Q", 
     RowBox[{"(", 
      RowBox[{"v", "=", "1"}], ")"}], " ", "is", " ", "the", " ", "quantum", 
     " ", "point", " ", "due", " ", "to", " ", "Eq", ".43", " ", "by", " ", 
     "setting", " ", "v"}], "=", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "n", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"[", 
         RowBox[{"x", ",", "y"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Bloch", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ".", 
        RowBox[{"BlochPauli", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.6797359641856117`*^9, 3.679735971595622*^9}, 
   3.679757465312729*^9, {3.6797575077567887`*^9, 3.679757513178797*^9}, {
   3.679757993913472*^9, 3.6797579977334776`*^9}, {3.679758051323553*^9, 
   3.679758067507576*^9}, {3.6798454920680633`*^9, 3.6798455071179237`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Maximum", " ", "quantum", " ", "value"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Qmax", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Tr", "[", 
      RowBox[{"Q", ".", 
       RowBox[{"Transpose", "[", "W", "]"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"Qmax", ",", "20"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.6798124290456085`*^9, {3.6798449526702113`*^9, 3.679844957734501*^9}, 
   3.679846365995049*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"632541", "+", 
   RowBox[{"282885", " ", 
    SqrtBox["5"]}]}], 
  SqrtBox[
   RowBox[{"58", "+", 
    RowBox[{"18", " ", 
     SqrtBox["5"]}]}]]]], "Output",
 CellChangeTimes->{
  3.6798449581595254`*^9, {3.679846361398786*^9, 3.679846366638086*^9}, 
   3.6799010396817436`*^9}],

Cell[BoxData["127631.31193401039774029129567608137248661066`20."], "Output",
 CellChangeTimes->{
  3.6798449581595254`*^9, {3.679846361398786*^9, 3.679846366638086*^9}, 
   3.679901039718746*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"visibility", " ", "according", " ", "to", " ", "Eq", ".46"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"v30", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"w", "/", "Qmax"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"high", " ", "precision", " ", "visibility"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"v30", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"w", "/", "Qmax"}], ",", "20"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.67975813421367*^9, 3.679758203187766*^9}, {
  3.6797582382418156`*^9, 3.6797582643138523`*^9}, {3.6798118441251535`*^9, 
  3.67981186505035*^9}, {3.6798123028623915`*^9, 3.6798123047234983`*^9}, {
  3.679901091496708*^9, 3.6799011188312707`*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{"8333448726", " ", 
    RowBox[{"(", 
     RowBox[{"29", "+", 
      RowBox[{"9", " ", 
       SqrtBox["5"]}]}], ")"}]}]], 
  RowBox[{"632541", "+", 
   RowBox[{"282885", " ", 
    SqrtBox["5"]}]}]]], "Output",
 CellChangeTimes->{
  3.6797360409377203`*^9, 3.679757549090847*^9, 3.6797581834077387`*^9, 
   3.679758264893853*^9, {3.679812308013686*^9, 3.679812327536803*^9}, 
   3.6798123679901166`*^9, 3.679812430712704*^9, 3.6798125598490906`*^9, 
   3.6798463764746485`*^9, 3.6799010451490564`*^9, {3.6799010994871645`*^9, 
   3.679901119198292*^9}}],

Cell[BoxData["0.5057549622501257205284694420828833535236841112574047056837`20.\
"], "Output",
 CellChangeTimes->{
  3.6797360409377203`*^9, 3.679757549090847*^9, 3.6797581834077387`*^9, 
   3.679758264893853*^9, {3.679812308013686*^9, 3.679812327536803*^9}, 
   3.6798123679901166`*^9, 3.679812430712704*^9, 3.6798125598490906`*^9, 
   3.6798463764746485`*^9, 3.6799010451490564`*^9, {3.6799010994871645`*^9, 
   3.6799011192072926`*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1902, 910},
WindowMargins->{{0, Automatic}, {Automatic, -6}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
Magnification->1.5,
FrontEndVersion->"6.0 for Microsoft Windows (64-bit) (April 28, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 670, 10, 203, "Title"],
Cell[1263, 35, 174, 3, 42, "Subsubtitle"],
Cell[CellGroupData[{
Cell[1462, 42, 284, 5, 105, "Section"],
Cell[CellGroupData[{
Cell[1771, 51, 452, 11, 56, "Subsection"],
Cell[2226, 64, 147, 2, 43, "Input"],
Cell[2376, 68, 11824, 299, 544, "Input"],
Cell[14203, 369, 603, 12, 71, "Input"],
Cell[14809, 383, 140, 3, 43, "Input"],
Cell[14952, 388, 12723, 360, 520, "Input"],
Cell[CellGroupData[{
Cell[27700, 752, 902, 22, 98, "Input"],
Cell[28605, 776, 528, 9, 42, "Output"]
}, Open  ]],
Cell[29148, 788, 854, 24, 152, "Input"],
Cell[30005, 814, 1777, 48, 102, "Input"],
Cell[CellGroupData[{
Cell[31807, 866, 640, 14, 71, "Input"],
Cell[32450, 882, 4980, 145, 293, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37467, 1032, 346, 8, 71, "Input"],
Cell[37816, 1042, 218, 2, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38071, 1049, 438, 11, 71, "Input"],
Cell[38512, 1062, 235, 3, 42, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[38796, 1071, 350, 10, 42, "Subsection"],
Cell[39149, 1083, 14591, 361, 664, "Input"],
Cell[53743, 1446, 564, 12, 71, "Input"],
Cell[54310, 1460, 4901, 148, 736, "Input"],
Cell[59214, 1610, 1336, 35, 125, "Input"],
Cell[60553, 1647, 1739, 47, 102, "Input"],
Cell[CellGroupData[{
Cell[62317, 1698, 558, 14, 71, "Input"],
Cell[62878, 1714, 535, 15, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63450, 1734, 743, 18, 125, "Input"],
Cell[64196, 1754, 488, 14, 79, "Output"],
Cell[64687, 1770, 310, 5, 42, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[65046, 1781, 570, 16, 42, "Subsection"],
Cell[65619, 1799, 32857, 847, 904, "Input"],
Cell[98479, 2648, 140, 3, 43, "Input"],
Cell[98622, 2653, 21475, 609, 862, "Input"],
Cell[CellGroupData[{
Cell[120122, 3266, 801, 21, 98, "Input"],
Cell[120926, 3289, 737, 12, 42, "Output"]
}, Open  ]],
Cell[121678, 3304, 1452, 41, 287, "Input"],
Cell[123133, 3347, 772, 14, 71, "Input"],
Cell[123908, 3363, 1639, 46, 102, "Input"],
Cell[CellGroupData[{
Cell[125572, 3413, 698, 19, 98, "Input"],
Cell[126273, 3434, 261, 4, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126571, 3443, 288, 7, 71, "Input"],
Cell[126862, 3452, 300, 4, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127199, 3461, 399, 10, 71, "Input"],
Cell[127601, 3473, 173, 2, 42, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[127835, 3482, 341, 6, 105, "Section"],
Cell[CellGroupData[{
Cell[128201, 3492, 296, 9, 56, "Subsection"],
Cell[128500, 3503, 127742, 6315, 82011, "Input"],
Cell[256245, 9820, 499, 11, 71, "Input"],
Cell[256747, 9833, 1442, 40, 125, "Input"],
Cell[258192, 9875, 1816, 44, 314, "Input"],
Cell[CellGroupData[{
Cell[260033, 9923, 695, 17, 125, "Input"],
Cell[260731, 9942, 916, 26, 75, "Output"],
Cell[261650, 9970, 232, 3, 42, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[261943, 9980, 383, 6, 105, "Section"],
Cell[CellGroupData[{
Cell[262351, 9990, 300, 9, 56, "Subsection"],
Cell[262654, 10001, 2818, 85, 664, "Input"],
Cell[CellGroupData[{
Cell[265497, 10090, 1186, 32, 98, "Input"],
Cell[266686, 10124, 292, 5, 46, "Output"]
}, Open  ]],
Cell[266993, 10132, 4897, 148, 736, "Input"],
Cell[271893, 10282, 1285, 34, 125, "Input"],
Cell[273181, 10318, 677, 20, 71, "Input"],
Cell[273861, 10340, 1358, 36, 98, "Input"],
Cell[CellGroupData[{
Cell[275244, 10380, 543, 16, 98, "Input"],
Cell[275790, 10398, 318, 11, 83, "Output"],
Cell[276111, 10411, 195, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276343, 10419, 814, 19, 125, "Input"],
Cell[277160, 10440, 603, 16, 82, "Output"],
Cell[277766, 10458, 438, 7, 42, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

